Charting the landscape of (anti-) de Sitter and Minkowski solutions of 10d supergravities

We classify solutions of 10d type IIA/B supergravities with orientifolds, on a 4d maximally symmetric spacetime times a 6d group manifold. We then look for new solutions in previously unexplored solution classes, and find some: (anti-) de Sitter solutions with intersecting O4, O6 and D6, or Minkowski solutions with 3 intersecting O5, among others. We provide the numerical code that we developed for this purpose. We also prove new no-go theorems against (anti-) de Sitter solutions. We finally conjecture the absence of de Sitter solution for 2 or less intersecting source sets, implying that a 4d effective theory with de Sitter is at most N=1 supersymmetric.

==> anc/MaxSymSolSearchv3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    345674,       7668]
NotebookOptionsPosition[    337913,       7566]
NotebookOutlinePosition[    338647,       7589]
CellTagsIndexPosition[    338604,       7586]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["MaxSymSolSearch (MSSS)", "Text",
 CellChangeTimes->{{3.850879754446453*^9, 3.8508797803441563`*^9}, 
   3.8508798518822737`*^9, {3.8508799786873407`*^9, 3.8508799811443195`*^9}},
 FontSize->18,
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],

Cell[TextData[{
 StyleBox["This numerical code ",
  FontSize->14],
 StyleBox["MaxSymSolSearch",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", in short ",
  FontSize->14],
 StyleBox["MSSS",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[", looks for solutions of 10d type IIA/B supergravities with 4d \
maximally symmetric spacetimes, as described in the paper arXiv:2201.04152, \
and within the ansatz presented there. After some pre-code tools to be \
evaluated, the code works in 4 steps, each of which requires an input. We \
specify each of these inputs below, and the result of the corresponding \
evaluations.\nThe last 2 steps are commented out, in such a way that one can \
\[OpenCurlyDoubleQuote]Evaluate Notebook\[CloseCurlyDoubleQuote] after taking \
care of the first input. The second input can be entered if necessary \
afterwards and evaluated again.\nDue to the pre-code tools, one has to \
\[OpenCurlyDoubleQuote]Quit Kernel\[CloseCurlyDoubleQuote] before each new \
notebook evaluation.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.85082320104809*^9, 
   3.8508232158593674`*^9}, {3.850834236380687*^9, 3.8508342367535467`*^9}, 
   3.85083581581502*^9, {3.8508360987089367`*^9, 3.850836235079442*^9}, {
   3.8508370130927224`*^9, 3.850837014297632*^9}, {3.850876595919586*^9, 
   3.8508765985840406`*^9}, {3.8508799987646265`*^9, 
   3.8508800091649237`*^9}, {3.8508800508738165`*^9, 3.850880080126686*^9}, {
   3.8508803864112973`*^9, 3.850880421494958*^9}, {3.8508935704507017`*^9, 
   3.8508936231125383`*^9}, {3.856853574997894*^9, 3.8568535919361615`*^9}, 
   3.8568537227965794`*^9},ExpressionUUID->"5b548cd2-eea8-4cc1-9056-\
a2e745337c14"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"18065e7f-4fc8-437f-84b3-db809d536838"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Pre-code tools",
 FontSize->12]], "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.7788375709330616`*^9, 3.778837571657117*^9}, {
  3.778841865186289*^9, 3.7788418707608175`*^9}, {3.848139724161372*^9, 
  3.84813972659295*^9}, {3.8508230319289336`*^9, 3.850823040987891*^9}, {
  3.850823072327039*^9, 3.850823103462186*^9}, {3.850823157266162*^9, 
  3.8508231797149334`*^9}, {3.8508748196715755`*^9, 3.850874822211155*^9}},
 FontFamily->"Helvetica",
 FontSize->24,
 FontWeight->"Bold",
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"dc51d566-59f1-418e-97c0-e6bf8da76928"],

Cell[CellGroupData[{

Cell["\tFunctions ", "Text",
 ShowGroupOpener->True,
 CellChangeTimes->{{3.778837574086624*^9, 3.7788375765281367`*^9}, {
  3.7788418074260216`*^9, 3.7788418390307455`*^9}},
 FontSize->16,
 FontColor->RGBColor[
  0, 0, 1],ExpressionUUID->"f3f867b9-2b45-4cb6-bdd2-1f21e8a2129f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"Remove", "::", "\"\<rmnsm\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"9477e262-d707-4b8e-9b23-2baa7aa01a9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Remove", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"Unprotect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Clear", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"Protect", "[", 
   RowBox[{"In", ",", "Out"}], "]"}], ";", 
  RowBox[{"$Line", "=", "0"}], ";", 
  RowBox[{"$RecursionLimit", "=", "256"}], ";", 
  RowBox[{"$IterationLimit", "=", "4096"}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"211e934a-a3b0-4103-a450-48019ca3b2c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Forms", "[", "i_", "]"}], ":=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllScalForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllDifForms", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"AllSymbols", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"FormVars", "=", 
   RowBox[{"{", 
    RowBox[{"_Wedge", ",", "_d"}], "}"}]}], ";", 
  RowBox[{"HeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"ScalHeadList", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"nodHeads", "=", 
   RowBox[{"{", 
    RowBox[{
    "Bar", ",", "Pattern", ",", "Condition", ",", "RuleDelayed", ",", 
     "SeriesData"}], "}"}]}], ";", 
  RowBox[{"$EDCversion", "=", "360"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"07041a63-2637-4cf5-8a27-f1a8aab24649"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"zeroQ", "[", "0", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_List", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{"zeroQ", "/@", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "x", "]"}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "True", ",", "False"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"zeroQ", "[", "x_", "]"}], ":=", "False"}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"62231df3-c1ce-4e11-af36-d93050bbcf98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Bar", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], "=", "x"}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"Complex", "[", 
     RowBox[{"u_", ",", "v_"}], "]"}], "]"}], ":=", 
   RowBox[{"Complex", "[", 
    RowBox[{"u", ",", 
     RowBox[{"-", "v"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
    "x_Plus", "|", "x_Times", "|", "x_Wedge", "|", "x_Power", "|", "x_Rule", 
     "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"Bar", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"First", "[", "x", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "->", 
       RowBox[{"Bar", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"Bar", "/@", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"DirectedInfinity", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"DirectedInfinity", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"d", "[", 
    RowBox[{"Bar", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Derivative", "[", "x__", "]"}], "[", "y_", "]"}], "[", "z__", 
     "]"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}], "]"}], "===", 
      RowBox[{"Union", "[", 
       RowBox[{"{", "z", "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{
          RowBox[{"Permutations", "[", 
           RowBox[{"{", "x", "}"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"Permutations", "[", 
               RowBox[{"{", "z", "}"}], "]"}], ",", 
              RowBox[{"Bar", "[", 
               RowBox[{"{", "z", "}"}], "]"}]}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], "]"}], 
       "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", "z", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", "x", "]"}], "[", 
       RowBox[{"Bar", "[", "y", "]"}], "]"}], "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Bar", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"Bar", "[", "x_", "]"}], ":=", 
   RowBox[{"x", "/;", 
    RowBox[{"NumericQ", "[", "x", "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"a2586c29-710a-4937-a086-a2a7d25e6873"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", "x", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_Wedge", "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"FormDegree", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"d", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"d", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"FormDegree", "[", "x", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_List", "]"}], ":=", 
   RowBox[{"FormDegree", "[", 
    RowBox[{"First", "[", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"Union", "[", 
        RowBox[{"Flatten", "[", "x", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"zeroQ", "[", "#", "]"}]}], "&"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FormDegree", "[", 
     RowBox[{"Bar", "[", "x", "]"}], "]"}], "=", 
    RowBox[{"FormDegree", "[", "x", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"FormDegree", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "===", 
      RowBox[{"{", "}"}]}], ",", "0", ",", 
     RowBox[{"FormDegree", "[", 
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"FormDegree", "[", "x_", "]"}], ":=", "0"}], ";"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"df77bd77-136f-48dc-b8d2-b2e5a42381b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DeclareForms", "[", "z__", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", 
       RowBox[{"x", "=", 
        RowBox[{"{", 
         RowBox[{"{", "z", "}"}], "}"}]}], ",", "xi", ",", "rxi", ",", "k", 
       ",", "oldHeads", ",", "newHeads"}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", 
          RowBox[{"x", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "===", "List"}], 
        ",", 
        RowBox[{"x", "=", 
         RowBox[{"First", "[", "x", "]"}]}]}], "]"}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"xi", "=", 
          RowBox[{"x", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", 
         RowBox[{"rxi", "=", 
          RowBox[{"Rest", "[", "xi", "]"}]}], ";", 
         RowBox[{
          RowBox[{"Forms", "[", 
           RowBox[{"First", "[", "xi", "]"}], "]"}], "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"Forms", "[", 
             RowBox[{"First", "[", "xi", "]"}], "]"}], ",", "rxi"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"AllScalForms", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"AllScalForms", ",", "rxi"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"h", "=", 
             RowBox[{"Head", "[", 
              RowBox[{"rxi", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"h", "===", "Symbol"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", 
                 RowBox[{"rxi", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{
                 RowBox[{"BasicScalFormQ", "[", 
                  RowBox[{"rxi", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "]"}], "=", "True"}], 
                ";"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"FormDegree", "[", "_h", "]"}], "=", 
                RowBox[{"First", "[", "xi", "]"}]}], ";", 
               RowBox[{
                RowBox[{"BasicScalFormQ", "[", "_h", "]"}], "=", "True"}], 
               ";"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", "rxi", "]"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AllDifForms", "=", 
       RowBox[{"Union", "[", "AllScalForms", "]"}]}], ";", 
      RowBox[{"oldHeads", "=", "ScalHeadList"}], ";", 
      RowBox[{"ScalHeadList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"Head", "/@", "AllScalForms"}], ",", "ScalHeadList"}], 
          "]"}], ",", 
         RowBox[{"{", "Symbol", "}"}]}], "]"}]}], ";", 
      RowBox[{"newHeads", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"ScalHeadList", ",", "oldHeads"}], "]"}]}], ";", 
      RowBox[{"AllSymbols", "=", 
       RowBox[{"Union", "[", "AllDifForms", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"HeadList", "=", 
       RowBox[{"Union", "[", 
        RowBox[{"Head", "/@", "AllSymbols"}], "]"}]}], ";", 
      RowBox[{"DifFormSymbols", "=", 
       RowBox[{"Drop", "[", 
        RowBox[{"AllDifForms", ",", 
         RowBox[{"-", 
          RowBox[{"Length", "[", "ScalHeadList", "]"}]}]}], "]"}]}], ";", 
      "\n", 
      RowBox[{"k", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"Blank", "[", "ScalHeadList", "]"}], "]"}]}], ";", 
      RowBox[{"FormVars", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{"_Wedge", ",", "_d", ",", 
          RowBox[{"Union", "[", 
           RowBox[{"k", ",", 
            RowBox[{"Bar", "[", "k", "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"u_", "|", 
            RowBox[{"Bar", "[", "u_", "]"}]}], "/;", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"DifFormSymbols", ",", "u"}], "]"}]}], ",", "_tr"}], 
         "}"}], "]"}]}], ";"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"7953c09d-d8b1-4ec7-9419-8175a43f48fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NoDif", "[", "z__", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nodHeads", "=", 
     RowBox[{"Union", "[", 
      RowBox[{"nodHeads", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}], "]"}]}], ";"}], ")"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"2420ac78-0115-4e69-9702-81a9caf1313b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", 
    RowBox[{"Bar", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "_d", "]"}], "=", "True"}], ";", 
  RowBox[{
   RowBox[{"BasicScalFormQ", "[", "x_", "]"}], ":=", "False"}], 
  ";"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"205d9bef-b994-40b0-ab89-ff121e342bfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_Times", "]"}], ":=", 
   RowBox[{"Or", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", 
    RowBox[{"x_Wedge", "|", "x_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"ScalFormQ", "/@", 
     RowBox[{"List", "@@", "x"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"ScalFormQ", "[", "x_", "]"}], ":=", 
   RowBox[{"BasicScalFormQ", "[", "x", "]"}]}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"5b144fe7-cd08-4bf1-af30-e397aed00184"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"d", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Times", "|", "x_Wedge"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"First", "[", "x", "]"}], "]"}], "\[Wedge]", 
     RowBox[{"Rest", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"FormDegree", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}]}], "*", 
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "\[Wedge]", 
      RowBox[{"d", "[", 
       RowBox[{"Rest", "[", "x", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"x_", "?", "NumericQ"}], "|", "x_d"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"Power", "[", 
     RowBox[{"y_", ",", "n_"}], "]"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"n", " ", 
     RowBox[{"y", "^", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], " ", 
     RowBox[{"d", "[", "y", "]"}]}], "+", 
    RowBox[{
     RowBox[{"y", "^", "n"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], 
     RowBox[{"d", "[", "n", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_Plus", "]"}], ":=", 
   RowBox[{"d", "/@", "x"}]}], ";", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    RowBox[{"d", "[", 
     RowBox[{"Bar", "[", "x_", "]"}], "]"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"evalHx", "=", 
       RowBox[{"d", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Bar", "[", "evalHx", "]"}], "/;", 
      RowBox[{
       RowBox[{"Head", "[", "evalHx", "]"}], "=!=", "d"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"x_Rule", "|", "x_Equal"}], "]"}], ":=", 
   RowBox[{"reWrite", "[", 
    RowBox[{"d", "/@", "x"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "->", 
       RowBox[{"d", "[", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}], "+", 
    RowBox[{"Wedge", "[", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"First", "[", "x", "]"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"x", ",", 
        RowBox[{"First", "[", "x", "]"}]}], "]"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{
     RowBox[{"h_", "[", "y__", "]"}], "/;", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"nodHeads", ",", "h"}], "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{"Sequence", "@@", 
            RowBox[{"RotateRight", "[", 
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "y", "}"}], "]"}], "-", "1"}], "}"}]}], 
                 "]"}], ",", "1"}], "]"}], ",", "i"}], "]"}]}], "]"}], "[", 
          "h", "]"}], "[", "y", "]"}], ")"}], 
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"{", "y", "}"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "y", "}"}], "]"}]}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"FormDegree", "[", 
       RowBox[{"h", "[", "y", "]"}], "]"}], "===", "0"}], "&&", 
     RowBox[{"!", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Integer", ",", "Blank", ",", "Pattern", ",", "Condition"}], 
         "}"}], ",", 
        RowBox[{"Head", "[", 
         RowBox[{"First", "[", 
          RowBox[{"{", "y", "}"}], "]"}], "]"}]}], "]"}]}]}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"c31ce6af-11be-4320-a823-49076a642f83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"newSer$", "[", 
   RowBox[{"x_SeriesData", ",", "k_"}], "]"}], ":=", 
  RowBox[{"SeriesData", "[", 
   RowBox[{
    RowBox[{"First", "[", "x", "]"}], ",", 
    RowBox[{"x", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", 
              RowBox[{"x", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", "-", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"x", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ",", 
    RowBox[{"k", " ", 
     RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"ae466633-73c3-4df5-acc2-83ba5ef45091"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wedge", "[", "x_", "]"}], ":=", 
  RowBox[{"x", "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "x", "}"}], "]"}], "<", "2"}], "&&", 
    RowBox[{
     RowBox[{"Head", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "=!=", 
     "Pattern"}]}]}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"fd0f2c4c-9434-4dfd-853b-047ede78b7d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Default", "[", "Wedge", "]"}], ":=", "1"}], ";", 
  RowBox[{"SetAttributes", "[", 
   RowBox[{"Wedge", ",", 
    RowBox[{"{", 
     RowBox[{"Flat", ",", "OneIdentity"}], "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"0", ",", "y__"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "0"}], "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_SeriesData"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "x$", ",", "y$", ",", "r1", ",", "r2", ",", "res", ",", "x3", ",", 
        "y3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "x", "]"}], "===", 
          RowBox[{"Last", "[", "y", "]"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", "x"}], ";", 
          RowBox[{"y$", "=", "y"}]}], ",", 
         RowBox[{
          RowBox[{"x$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "x", "]"}]}]}], "]"}]}], ";", 
          RowBox[{"y$", "=", 
           RowBox[{"newSer$", "[", 
            RowBox[{"y", ",", 
             RowBox[{
              RowBox[{"LCM", "[", 
               RowBox[{
                RowBox[{"Last", "[", "x", "]"}], ",", 
                RowBox[{"Last", "[", "y", "]"}]}], "]"}], "/", 
              RowBox[{"Last", "[", "y", "]"}]}]}], "]"}]}]}]}], "]"}], ";", 
       RowBox[{"r1", "=", 
        RowBox[{
         RowBox[{"x$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}], "+", 
         RowBox[{"y$", "[", 
          RowBox[{"[", 
           RowBox[{"-", "3"}], "]"}], "]"}]}]}], ";", 
       RowBox[{"r2", "=", 
        RowBox[{"Min", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}], "+", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"x$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"x$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"x$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"x$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"x3", "=", 
          RowBox[{"x$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"y$", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<", 
          RowBox[{
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"y$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"y$", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{"0", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}], "-", 
                RowBox[{"y$", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], "-", 
                RowBox[{"Length", "[", 
                 RowBox[{"y$", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{"y3", "=", 
          RowBox[{"y$", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "]"}], ";", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"r2", "===", "r1"}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{
          RowBox[{"r2", "-", "r1"}], "===", 
          RowBox[{
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"x$", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{
                 RowBox[{"x3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "#"}], "]"}], "&"}], 
              ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"y3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "x3", "]"}]}], "}"}]}], "]"}]}], ",", 
         "True", ",", 
         RowBox[{"res", "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Wedge", "[", 
                RowBox[{"#", ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "&"}], ",", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"{", 
                   RowBox[{"i", "-", "1"}], "}"}]}], "]"}], ",", 
                RowBox[{"Drop", "[", 
                 RowBox[{"x3", ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "1"}]}], "]"}]}], "]"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "y3", "]"}]}], "}"}]}], "]"}]}]}], "]"}],
        ";", 
       RowBox[{"SeriesData", "[", 
        RowBox[{
         RowBox[{"First", "[", "x$", "]"}], ",", 
         RowBox[{"x$", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "res", ",", "r1", ",", "r2", 
         ",", 
         RowBox[{"Last", "[", "x$", "]"}]}], "]"}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", "x", "]"}], "===", 
      RowBox[{"First", "[", "y", "]"}]}], "&&", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "===", 
      RowBox[{"y", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"y_", ",", "x_SeriesData"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"y", ",", "#"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_SeriesData", ",", "y_"}], "]"}], ":=", 
   RowBox[{"x", "/.", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "->", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Wedge", "[", 
         RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x__", ",", "y_Plus"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "y"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_Plus", ",", "y__"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Wedge", "[", 
        RowBox[{"#", ",", "y"}], "]"}], "&"}], ",", 
      RowBox[{"List", "@@", "x"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"u__", ",", 
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"u", ",", "y"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], ",", "z__"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Times", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Wedge", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"NumericQ", "[", "x", "]"}], "||", 
     RowBox[{
      RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"x_", "^", "n_."}], "\[Wedge]", "y_"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"y_", "\[Wedge]", 
    RowBox[{"x_", "^", "n_."}]}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "n"}], "*", "y"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], "===", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wedge", "[", 
    RowBox[{"x_", ",", "y___", ",", "x_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"OddQ", "[", 
      RowBox[{"FormDegree", "[", "x", "]"}], "]"}], "&&", 
     RowBox[{"ScalFormQ", "[", "x", "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{"Wedge", "[", "x__", "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"doubL", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FormDegree", "/@", 
            RowBox[{"{", "x", "}"}]}], ",", 
           RowBox[{"{", "x", "}"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"doubL", ",", 
          RowBox[{
           RowBox[{"OddQ", "[", 
            RowBox[{"First", "[", "#", "]"}], "]"}], "&"}]}], "]"}], "]"}], 
       RowBox[{"Wedge", "@@", 
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
          RowBox[{"Sort", "[", "doubL", "]"}]}], "]"}]}]}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Union", "[", 
       RowBox[{"BasicScalFormQ", "/@", 
        RowBox[{"{", "x", "}"}]}], "]"}], "===", 
      RowBox[{"{", "True", "}"}]}], "&&", 
     RowBox[{
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Last", "[", "#1", "]"}], "&"}], ",", 
        RowBox[{"Sort", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FormDegree", "/@", 
             RowBox[{"{", "x", "}"}]}], ",", 
            RowBox[{"{", "x", "}"}]}], "}"}], "]"}], "]"}]}], "]"}], "=!=", 
      RowBox[{"{", "x", "}"}]}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"9bb96c83-38b9-4ad1-b35a-6525314143fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpRules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", "z_", "]"}], "^", "2"}], "*", 
       RowBox[{"(", "x_.", ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", "x_.", ")"}], "*", 
       RowBox[{
        RowBox[{"Sin", "[", "z_", "]"}], "^", "2"}]}]}], " ", "->", " ", 
     "x"}], "}"}]}], ";", 
  RowBox[{"varList", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778841639466011*^9, 3.7788416442841372`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1fcb1f46-6f9a-4d3e-8fe1-a907b0607316"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coll", "[", "x_", "]"}], ":=", 
   RowBox[{"Collect", "[", 
    RowBox[{"x", ",", 
     RowBox[{"{", 
      RowBox[{"_Wedge", ",", "_tr"}], "}"}], ",", "Factor"}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"30bba266-f524-4584-802a-3da3f040737f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"reWrite", ",", 
    RowBox[{"{", "Listable", "}"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "0", "]"}], "=", "0"}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Equal", "]"}], ":=", 
   RowBox[{"Equal", "[", 
    RowBox[{
     RowBox[{"reWrite", "[", 
      RowBox[{
       RowBox[{"First", "[", "x", "]"}], "-", 
       RowBox[{"Last", "[", "x", "]"}]}], "]"}], ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_Rule", "]"}], ":=", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"First", "[", "x", "]"}], ",", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Last", "[", "x", "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_SeriesData", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{"x", "/.", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "->", 
      RowBox[{"reWrite", "[", 
       RowBox[{"x", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"coll", "[", "x", "]"}], "/.", "simpRules"}], ",", 
        "FormVars", ",", "bestFacRul"}], "]"}], "/.", "simpRules"}], ")"}], "/;", 
    RowBox[{
     RowBox[{"FormDegree", "[", "x", "]"}], ">", "0"}]}]}], ";", 
  RowBox[{
   RowBox[{"reWrite", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"bestFacRul", "[", 
     RowBox[{"x", "/.", "simpRules"}], "]"}], "/.", "simpRules"}]}], 
  ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"377699b7-dbb6-4adb-88d7-2ac2b322b52c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FreeALLQ", "[", 
    RowBox[{"x_", ",", "y_List"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"x", ",", "#"}], "]"}], "&"}], ",", "y"}], "]"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"b74df599-d3e7-4ff5-955b-24a7f9c2753b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bestFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"varList", "===", 
       RowBox[{"{", "}"}]}], "||", 
      RowBox[{"FreeALLQ", "[", 
       RowBox[{"x", ",", "varList"}], "]"}]}], ",", 
     RowBox[{"minFacRul", "[", "x", "]"}], ",", 
     RowBox[{"varFacRul", "[", "x", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"varFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], ",", "varList",
       ",", "Factor"}], "]"}], "/.", "simpRules"}]}], ";", 
  RowBox[{
   RowBox[{"minFacRul", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"Expand", "[", "x", "]"}], "/.", "simpRules"}], "]"}], "/.", 
    "simpRules"}]}], ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"0dfa9311-fb04-42a0-9239-9a537cad177c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "SeriesData", "]"}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"$VersionNumber", "<", "5"}], ",", 
    RowBox[{
     RowBox[{"Times", "[", 
      RowBox[{"x_SeriesData", ",", "0"}], "]"}], "^=", "0"}]}], "]"}], ";", 
  RowBox[{
   RowBox[{"SeriesData", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "x4_", ",", "x5_", ",", "x6_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Plus", "@@", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x2", "===", "Infinity"}], ",", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "/", 
            RowBox[{"x1", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}], ",",
        "   ", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"First", "[", "#", "]"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x1", "-", "x2"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x4", "+", 
                 RowBox[{"Last", "[", "#", "]"}], "-", "1"}], ")"}], "/", 
               "x6"}], ")"}]}]}], "&"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"x3", ",", 
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "x3", "]"}], "]"}]}], "}"}], "]"}]}], 
         "]"}], "+", 
        RowBox[{"SeriesData", "[", 
         RowBox[{"x1", ",", "x2", ",", 
          RowBox[{"{", "}"}], ",", "x4", ",", "x5", ",", "x6"}], "]"}]}]}], 
      "]"}]}], "/;", 
    RowBox[{"!", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"x3", ",", "x1"}], "]"}]}]}]}], ";", 
  RowBox[{"Protect", "[", "SeriesData", "]"}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"671ec197-201e-4f32-b74a-703c4cacd4a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", 
   RowBox[{
    RowBox[{"General", "::", "\"\<spell\>\""}], ",", 
    RowBox[{"General", "::", "\"\<spell1\>\""}], ",", 
    RowBox[{"UpSet", "::", "\"\<write\>\""}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"87e846c4-b851-4c0c-8e13-7ca7e7e1b523"]
}, Closed]]
}, Closed]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"c1bdda84-e987-4e67-8bc9-f52227d6f708"],

Cell[TextData[{
 StyleBox["The first input required has to do with the orientifold Op-planes \
and the Dp-branes. One has to specify in which source sets they are, and \
along which 6d directions. From this information, the code deduces the theory \
(IIA or IIB), implements the orientifold projection and obtains the list of \
allowed variables (field content), and finally builds the list of all \
equations to be solved. In the following, we use as an example the values for \
the solution class ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "46"], TraditionalForm]],
  FontSize->14,ExpressionUUID->"17d64c5f-c932-43d9-9d8e-49cce081b5b6"],
 StyleBox[" with 3 source sets; those values should be replaced by the \
desired ones.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.8508360101659365`*^9, 
   3.8508360113403935`*^9}},ExpressionUUID->"710375a6-32c6-4c3e-95a4-\
5b25154bd7a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Enter", " ", "the", " ", "number", " ", "of", " ", "sets", " ", "with", 
    " ", "Op"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nsets", " ", "=", "2"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "total", " ", "number", " ", "of", " ", "sets", 
     " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "Op", " ", 
       RowBox[{"and", "/", "or"}], " ", "Dp"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NDP", " ", "=", "3"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Enter", " ", "the", " ", "6", "d", " ", "directions", " ", "parallel", 
     " ", "to", " ", "each", " ", "set", " ", 
     RowBox[{"(", 
      RowBox[{"be", " ", 
       RowBox[{"careful", ":", " ", 
        RowBox[{
        "the", " ", "Nsets", " ", "sets", " ", "with", " ", "Op", " ", 
         "should", " ", "be", " ", "given", " ", "first"}]}]}], ")"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "1", "]"}], " ", "=", " ", 
     RowBox[{"{", "4", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "2", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"para", "[", "3", "]"}], " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "6"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788348831486464`*^9}, {3.7831656671854153`*^9, 
   3.783165684351255*^9}, {3.8093457771609297`*^9, 3.809345778334029*^9}, {
   3.8093487910146365`*^9, 3.809348792407342*^9}, {3.8094174079288197`*^9, 
   3.8094174090738354`*^9}, {3.809418868566366*^9, 3.8094188698643265`*^9}, {
   3.8094195320745087`*^9, 3.8094195342106905`*^9}, {3.8094198811787615`*^9, 
   3.8094198932750025`*^9}, {3.809421585317003*^9, 3.809421589564273*^9}, {
   3.809421620804477*^9, 3.8094216262131433`*^9}, {3.8096867990525236`*^9, 
   3.8096868097822323`*^9}, 3.814001827828577*^9, {3.814001882535817*^9, 
   3.814001887300209*^9}, {3.8140019781428676`*^9, 3.8140019784508667`*^9}, 
   3.8140020434416513`*^9, {3.8141600850221443`*^9, 3.814160163970115*^9}, {
   3.817120954244618*^9, 3.8171209615123158`*^9}, {3.817121186069163*^9, 
   3.8171211899718904`*^9}, {3.8171218311176147`*^9, 
   3.8171218401281424`*^9}, {3.817123281930611*^9, 3.817123283997269*^9}, {
   3.817123492927292*^9, 3.8171234941075683`*^9}, 3.81712593479*^9, {
   3.8171260806491346`*^9, 3.8171260827897763`*^9}, {3.817126351165243*^9, 
   3.817126353579435*^9}, {3.8171264546335506`*^9, 3.8171264559402103`*^9}, {
   3.817126688883622*^9, 3.8171267108662033`*^9}, {3.817204587372986*^9, 
   3.8172046011300697`*^9}, {3.8172064083823996`*^9, 
   3.8172064198761454`*^9}, {3.8172072425888624`*^9, 
   3.8172072571365695`*^9}, {3.8172073749422708`*^9, 
   3.8172073793824587`*^9}, {3.8172074395715494`*^9, 3.817207456518141*^9}, {
   3.817207506079871*^9, 3.817207516532736*^9}, {3.8172080362393775`*^9, 
   3.8172080436892667`*^9}, {3.8172092005413113`*^9, 3.817209222063484*^9}, {
   3.817209324872903*^9, 3.817209327047988*^9}, {3.8172094756895905`*^9, 
   3.817209491506322*^9}, {3.8172109728432217`*^9, 3.817210981877925*^9}, {
   3.817214733771134*^9, 3.81721474643159*^9}, {3.817215020098153*^9, 
   3.817215020552416*^9}, {3.817216143914693*^9, 3.817216172121867*^9}, {
   3.817216224740491*^9, 3.81721622681322*^9}, {3.817216627140253*^9, 
   3.817216641046818*^9}, {3.8172768300570498`*^9, 3.817276848696329*^9}, 
   3.8172893443855076`*^9, {3.8172894274955635`*^9, 3.8172894369594765`*^9}, {
   3.817289563760728*^9, 3.8172895994387074`*^9}, {3.817289677792876*^9, 
   3.817289691493336*^9}, {3.8173829247368455`*^9, 3.8173829314091425`*^9}, {
   3.8173830563619175`*^9, 3.8173830812025065`*^9}, 3.8173831654749155`*^9, {
   3.8173842680317397`*^9, 3.81738428627392*^9}, {3.817384920590469*^9, 
   3.81738494071815*^9}, {3.817385158138333*^9, 3.8173851670785646`*^9}, {
   3.817386312840749*^9, 3.81738632956174*^9}, 3.8173863650820017`*^9, {
   3.818753997001157*^9, 3.8187540763242426`*^9}, {3.8187556917255793`*^9, 
   3.8187557011142*^9}, 3.818755737613601*^9, {3.8187643710341167`*^9, 
   3.8187644208473005`*^9}, {3.818923703849161*^9, 3.818923798119082*^9}, {
   3.818932966298211*^9, 3.8189329710674253`*^9}, {3.8189337964683323`*^9, 
   3.818933909075274*^9}, {3.819420889419087*^9, 3.81942099269112*^9}, {
   3.8194527281188316`*^9, 3.8194528375405693`*^9}, {3.819523846211656*^9, 
   3.8195239526532636`*^9}, {3.819620645877654*^9, 3.819620798095296*^9}, {
   3.819626544413681*^9, 3.8196265446465483`*^9}, {3.8196265858387976`*^9, 
   3.8196267760035286`*^9}, {3.819969082730151*^9, 3.819969203012853*^9}, {
   3.8201319591786404`*^9, 3.82013199249831*^9}, {3.820134148936858*^9, 
   3.82013415340543*^9}, {3.8201345530723343`*^9, 3.8201345755915127`*^9}, {
   3.820135406088759*^9, 3.820135428515173*^9}, {3.820135610856064*^9, 
   3.8201356448185883`*^9}, {3.8201358944565907`*^9, 
   3.8201359031953335`*^9}, {3.8202301963778887`*^9, 3.820230210040619*^9}, {
   3.820231925286293*^9, 3.820231942444542*^9}, {3.820232008095861*^9, 
   3.8202320158852844`*^9}, {3.820232069208501*^9, 3.8202320721006966`*^9}, {
   3.8202346122924523`*^9, 3.820234649633357*^9}, 3.8328202383901916`*^9, {
   3.832820429683772*^9, 3.8328204864038906`*^9}, {3.8328205495944967`*^9, 
   3.832820569112568*^9}, {3.8328207304690347`*^9, 3.832820780212412*^9}, {
   3.83282091509429*^9, 3.8328209178279324`*^9}, {3.8328224589112835`*^9, 
   3.832822543071381*^9}, 3.832833436059851*^9, {3.832922096757799*^9, 
   3.8329221015481415`*^9}, {3.832922132600532*^9, 3.8329221540771427`*^9}, {
   3.832923013993126*^9, 3.832923023024124*^9}, {3.8329232266131773`*^9, 
   3.832923233311529*^9}, {3.832924550860777*^9, 3.8329245575132*^9}, {
   3.832926303549965*^9, 3.8329263310244493`*^9}, {3.8329265364498396`*^9, 
   3.8329265368511724`*^9}, {3.832931093858221*^9, 3.8329310943626423`*^9}, {
   3.832931124816926*^9, 3.832931139472433*^9}, {3.8333433222128563`*^9, 
   3.833343348665923*^9}, {3.8333438883344035`*^9, 3.833343900932596*^9}, 
   3.83335321724667*^9, {3.8333605142840867`*^9, 3.833360516310851*^9}, 
   3.8334226785062475`*^9, 3.833423134346343*^9, {3.8334236456888247`*^9, 
   3.8334236585865335`*^9}, {3.833423721967557*^9, 3.8334237245900555`*^9}, {
   3.833424035734769*^9, 3.833424036726805*^9}, {3.833424154232767*^9, 
   3.833424156771083*^9}, {3.8334243107397327`*^9, 3.833424313260441*^9}, 
   3.833424386344236*^9, 3.8334248113490133`*^9, 3.83342492080085*^9, {
   3.8334258521952224`*^9, 3.8334258899412155`*^9}, {3.833426022695677*^9, 
   3.8334260632423563`*^9}, {3.8334262058656416`*^9, 3.833426207179166*^9}, 
   3.833428306420536*^9, {3.833428435826708*^9, 3.8334284410161867`*^9}, {
   3.833428597277382*^9, 3.8334286030584583`*^9}, {3.833428687273262*^9, 
   3.8334286970539484`*^9}, {3.8334426319399085`*^9, 
   3.8334426392469683`*^9}, {3.8335150398760877`*^9, 3.833515047694129*^9}, {
   3.846562704746005*^9, 3.8465627409264145`*^9}, {3.8469110633247147`*^9, 
   3.8469110817776337`*^9}, {3.8473328392993526`*^9, 3.847332845687065*^9}, {
   3.848136125683075*^9, 3.8481361314160604`*^9}, {3.8481361728084564`*^9, 
   3.848136221718474*^9}, {3.848138533409939*^9, 3.8481385348776813`*^9}, 
   3.8481385865955124`*^9, {3.8481386886425447`*^9, 3.84813870799131*^9}, {
   3.8481395939971647`*^9, 3.8481396713301325`*^9}, {3.8481397567382593`*^9, 
   3.8481397648653593`*^9}, {3.8481401389282727`*^9, 3.84814014242729*^9}, {
   3.8481402304521017`*^9, 3.8481402338738174`*^9}, {3.848140298048623*^9, 
   3.848140304891391*^9}, {3.8481404234916353`*^9, 3.848140443549345*^9}, 
   3.8481418359530497`*^9, {3.8481419070195227`*^9, 3.8481419094872627`*^9}, 
   3.8508226661865997`*^9, {3.85082284457501*^9, 3.850822925987537*^9}, {
   3.850822956556622*^9, 3.8508229594612207`*^9}, {3.8508229896193876`*^9, 
   3.8508229930554733`*^9}, {3.8508232373992696`*^9, 3.850823243285164*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"14f21127-19d4-4cee-9237-f735847a9337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Code", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"Dimensionality", " ", "p", " ", "of", " ", "each", " ", "set"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"type", "[", "i", "]"}], "=", 
        RowBox[{"3", "+", 
         RowBox[{"Length", "[", 
          RowBox[{"para", "[", "i", "]"}], "]"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Theory", " ", 
     RowBox[{"considered", ":", " ", 
      RowBox[{"IIA", " ", "or", " ", "IIB"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IIA", "=", 
     RowBox[{"EvenQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"IIB", "=", 
     RowBox[{"OddQ", "[", 
      RowBox[{"type", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Transverse", " ", "directions", " ", "to", " ", "each", " ", "set"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a", "=", "1"}], ",", " ", 
      RowBox[{"a", "<", 
       RowBox[{"NDP", "+", "1"}]}], ",", " ", 
      RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"bot", "[", "a", "]"}], "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"para", "[", "a", "]"}], ",", " ", "i"}], "]"}], " ", 
            "\[Equal]", " ", "False"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{
              RowBox[{"bot", "[", "a", "]"}], ",", " ", "i"}], "]"}], ";"}]}],
           "\[IndentingNewLine]", "]"}]}], "]"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210982415624`*^9}, {3.8481385877050304`*^9, 
   3.8481387128649387`*^9}, 3.848138763462615*^9, {3.8508230119026484`*^9, 
   3.850823014649242*^9}, {3.850823266591629*^9, 3.850823269545591*^9}, {
   3.8508233232247124`*^9, 3.850823359082906*^9}, {3.8508233992397137`*^9, 
   3.8508234006057043`*^9}, {3.850830327673603*^9, 3.8508303319435673`*^9}, {
   3.850835970513345*^9, 3.8508359715319986`*^9}, {3.8508360687721033`*^9, 
   3.8508360756807966`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"163f6b7a-219c-42cf-bc6f-0c12b83c9abb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Structure", " ", "constants"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"f1", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c", ",", "6"}], "}"}]}], "]"}]}], ";", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", " ", "=", "1"}], ",", " ", 
           RowBox[{"j", "<", "6"}], ",", " ", 
           RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                   "0"}], ")"}], "\[Equal]", "False"}], ",", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{
                 "takes", " ", "into", " ", "account", " ", "that", " ", 
                  "the", " ", "multiple", " ", "projections", " ", "have", 
                  " ", "to", " ", "be", " ", "taken", " ", "into", " ", 
                  "account"}], ",", " ", 
                 RowBox[{
                 "the", " ", "one", " ", "after", " ", "the", " ", 
                  "other"}]}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"j", "\[NotEqual]", "i"}], " ", "&&", " ", 
                  RowBox[{"k", "\[NotEqual]", "i"}]}], ",", 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"choice", " ", "of", " ", 
                    RowBox[{"basis", ":", " ", 
                    RowBox[{"fixes", " ", 
                    RowBox[{"f", "^", "a_"}], 
                    RowBox[{"{", "ac", "}"}]}]}]}], " ", "=", " ", 
                   RowBox[{"0", " ", "without", " ", "sum"}]}], "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", " ", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "par"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"transv", " ", "OR", " ", "par"}], ",", " ", 
                    RowBox[{"par", " ", "par"}]}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";", " ", 
                  RowBox[{"(*", 
                   RowBox[{
                   "fills", " ", "the", " ", "remaining", " ", "half", " ", 
                    "by", " ", "antisymmetry"}], "*)"}], 
                  "\[IndentingNewLine]", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "i"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}], "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", " ", "j"}], "]"}], 
                    " ", "&&", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", " ", "k"}], " ", 
                    "]"}]}], ")"}]}], ")"}]}], ",", 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"directions", ":", " ", "transv"}], ",", " ", 
                    "transv", ",", " ", 
                    RowBox[{"par", " ", "OR", " ", "transv"}], ",", " ", 
                    "par", ",", " ", "transv"}], "*)"}], 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "j", ",", "k"}], "]"}], "]"}], "=", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fSet", ",", " ", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"f1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", " ", "k", ",", "j"}], "]"}], "]"}], "=", 
                    RowBox[{"-", 
                    RowBox[{"f", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                   "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], 
            "]"}]}], "]"}]}], "]"}], " ", ";", "\[IndentingNewLine]", 
       RowBox[{"f2", "=", "f1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834897737918*^9}, {3.779167436059725*^9, 
   3.779167483894373*^9}, {3.779167535803952*^9, 3.779167536128085*^9}, {
   3.7791678791541395`*^9, 3.7791678813437395`*^9}, {3.7791681360729127`*^9, 
   3.7791681748898478`*^9}, {3.7791825028196893`*^9, 
   3.7791825065915956`*^9}, {3.8141602331129923`*^9, 3.81416023336579*^9}, {
   3.817121077714026*^9, 3.8171210803560514`*^9}, {3.8172892609956303`*^9, 
   3.817289265420472*^9}, {3.8172892984713154`*^9, 3.8172893259678497`*^9}, 
   3.8481370565391603`*^9, {3.848138758385062*^9, 3.8481387591036415`*^9}, {
   3.8481388005630097`*^9, 3.848138825587994*^9}, {3.8508304002765207`*^9, 
   3.850830413574772*^9}, {3.850830456359471*^9, 3.8508304941446624`*^9}, {
   3.8508305352063627`*^9, 3.850830613681926*^9}, {3.8508937591352034`*^9, 
   3.8508937614869747`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Fluxes", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fluxSet", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"F0", ",", " ", "F6"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6c", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"IIA", " ", "&&", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"type", "[", "n", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "Nsets"}], "}"}]}], "]"}], "\[Equal]", 
         RowBox[{"(", 
          RowBox[{"6", "*", "Nsets"}], ")"}]}], ")"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "F0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", "F0"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", 
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"fluxSet", ",", " ", 
         RowBox[{"F6", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"F0c", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F6c", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}], "]"}], "=", "0"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F1", "*)"}], "\n", 
   RowBox[{
    RowBox[{"F1c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F1c1", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"cond5", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"cond7", "=", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"F1c2", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", "===", "0"}], ")"}], 
             "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                  " ", "cond5"}], ")"}], " ", "||", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                  "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"F1c1", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "=", 
                RowBox[{"F1", "[", "i", "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F1", "[", "i", "]"}]}], "]"}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"F1c2", "=", "F1c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F2", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F2c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"cond4", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}], 
              "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"cond6", " ", "=", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], ")"}],
               "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}]}], 
               ")"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"F2c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", "0"}], 
                ")"}], "\[Equal]", "False"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ";"}]}], "]"}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
                   RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"F2c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
                   RowBox[{"-", 
                    RowBox[{"F2", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}]}], ";"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F2c2", "=", "F2c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", "F3", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F3c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond5", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"F3c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F3c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F3", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                  "\[IndentingNewLine]", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "]"}]}], "]"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"F3c2", "=", "F3c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"l", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"F4c1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"d", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"cond4", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"cond6", " ", "=", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "l"}], "]"}]}], 
                   ")"}], "||", "\[IndentingNewLine]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "l"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], "&&", 
                    " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     " ", "===", "0"}], ")"}], "\[Equal]", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], " ", "&&",
                     " ", "cond4"}], ")"}], " ", "||", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], 
                    "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}],
                     "=", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}], ";",
                     "\[IndentingNewLine]", "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], 
                    "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F4c1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"F4", "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}], 
                    ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"F4c2", "=", "F4c1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "F5", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pattern", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5c2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", 
         RowBox[{"n", "<", 
          RowBox[{"Nsets", " ", "+", "1"}]}], ",", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"para", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pattern", " ", "=", " ", 
              RowBox[{"Union", "[", 
               RowBox[{"pattern", ",", " ", 
                RowBox[{"bot", "[", "n", "]"}]}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "<", "6"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"rest", " ", "=", " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}],
               "}"}], ",", "pattern"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"sub", " ", "=", " ", 
           RowBox[{"Subsets", "[", 
            RowBox[{"rest", ",", 
             RowBox[{"{", 
              RowBox[{"5", "-", 
               RowBox[{"Length", "[", "pattern", "]"}]}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"li", " ", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", " ", 
            RowBox[{"i", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", "sub", "]"}]}], ",", " ", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"p", " ", "=", " ", 
              RowBox[{"Join", "[", 
               RowBox[{"pattern", ",", 
                RowBox[{"sub", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"li", ",", "p"}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"F5c2", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}], "=", 
              RowBox[{"F5", "[", 
               RowBox[{
                RowBox[{"p", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "4", "]"}], "]"}], ",", 
                RowBox[{"p", "[", 
                 RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"fluxSet", ",", " ", 
               RowBox[{"F5", "[", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"a", "=", "1"}], ",", " ", 
               RowBox[{"a", "<", "7"}], ",", " ", 
               RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"b", "=", "1"}], ",", " ", 
                 RowBox[{"b", "<", "7"}], ",", " ", 
                 RowBox[{"b", "++"}], ",", " ", 
                 RowBox[{"(*", 
                  RowBox[{"antisym", "."}], "*)"}], "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"c", "=", "1"}], ",", " ", 
                   RowBox[{"c", "<", "7"}], ",", " ", 
                   RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", "7"}], ",", " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", "=", "1"}], ",", 
                    RowBox[{"n", "<", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"If", " ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sort", "[", "p", "]"}], "\[Equal]", 
                    RowBox[{"Sort", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"F5c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "]"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"F5", "[", 
                    RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], ",", 
                    RowBox[{"p", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Signature", "[", "p", "]"}], "*", 
                    RowBox[{"Signature", "[", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "m", ",", "n"}], 
                    "}"}], "]"}]}]}], ";"}]}], "]"}]}], "]"}]}], "]"}]}], 
                  "]"}]}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "pattern", "]"}], "==", "6"}], ",", " ", 
         RowBox[{"(*", 
          RowBox[{"Case", " ", "3", " ", "O5"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F5c2", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "6"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "H", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Hc2", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", 
       RowBox[{"Nsets", "+", "1"}]}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Hc1", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", " ", 
          RowBox[{"{", 
           RowBox[{"a", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"b", ",", " ", "6"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"c", ",", " ", "6"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cond4", " ", "=", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                  " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                ")"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond5", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond6", " ", "=", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                   ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                     " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                   ")"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"cond7", "=", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "j"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "k"}], "]"}]}], 
                 ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"bot", "[", "n", "]"}], ",", "k"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], " ", "&&",
                   " ", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"para", "[", "n", "]"}], ",", "j"}], "]"}]}], 
                 ")"}]}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Hc2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                    "0"}], ")"}], "\[Equal]", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], " ", "&&",
                     " ", "cond5"}], ")"}], " ", "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "7"}], " ", "&&", " ", "cond7"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "4"}], " ", "&&", " ", "cond4"}], ")"}], "||", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"type", "[", "n", "]"}], " ", "\[Equal]", " ", 
                    "6"}], " ", "&&", " ", "cond6"}], ")"}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"n", "\[Equal]", "Nsets"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"fluxSet", ",", " ", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"perm", "=", 
                    RowBox[{"Permutations", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", " ", 
                    RowBox[{"m", "<", 
                    RowBox[{
                    RowBox[{"Length", "[", "perm", "]"}], "+", "1"}]}], ",", 
                    " ", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Hc1", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], "=", " ", 
                    
                    RowBox[{
                    RowBox[{"Signature", "[", 
                    RowBox[{"perm", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"H", "[", 
                    RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Hc2", "=", "Hc1"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.778834937390292*^9}, {3.779189215374364*^9, 
   3.77918927507766*^9}, {3.8171218753234806`*^9, 3.817121905514699*^9}, {
   3.817122493812124*^9, 3.817122562520911*^9}, {3.817123072965556*^9, 
   3.8171232066620755`*^9}, {3.8171233308801985`*^9, 
   3.8171233460668716`*^9}, {3.8171234171739674`*^9, 3.817123420016281*^9}, {
   3.817123517648354*^9, 3.8171235180938177`*^9}, {3.8187529480241747`*^9, 
   3.81875294831837*^9}, {3.8481369331185703`*^9, 3.8481369574046803`*^9}, {
   3.84813700199163*^9, 3.848137020642852*^9}, {3.8481370858790812`*^9, 
   3.8481370886746645`*^9}, {3.850830736493785*^9, 3.850830741943819*^9}, 
   3.850830799325187*^9, {3.8508749469700646`*^9, 3.8508749724602346`*^9}, {
   3.850875328855277*^9, 3.8508753588025007`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"b0d741e9-1ebe-457b-b300-01a71502ec4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Variables", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sources", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "\[LessEqual]", " ", "NDP"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"sources", ",", " ", 
         RowBox[{"T10", "[", "i", "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variables", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"sources", ",", "fluxSet", ",", "fSet"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"eb69c09b-8209-4a3f-ac3d-ec87eda63e71"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"a645b529-7895-43eb-bb80-38d2856b0514"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Forms", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "Vielbeins", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeclareForms", "[", 
     RowBox[{"1", ",", 
      RowBox[{"e", "[", "]"}]}], "]"}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Flux", " ", "components"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F1c2", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"e", "[", "i", "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F3c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F5c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", " ", "l", ",", "m"}], "]"}], 
          "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "m", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", "l", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hf", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Hc2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0f", " ", "=", " ", 
     RowBox[{"F0c", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F2c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F4c2", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6f", " ", "=", " ", 
     RowBox[{"reWrite", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"F6c", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
           "]"}], "]"}], 
         RowBox[{
          RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
          RowBox[{"e", "[", "n", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "i", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "j", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "k", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"m", ",", " ", "l", ",", " ", "6"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "m", ",", " ", "6"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788350595580177`*^9}, {3.7788351218066025`*^9, 
   3.7788351232687345`*^9}, {3.7788351637279935`*^9, 3.778835179208103*^9}, {
   3.7788358938504095`*^9, 3.778835903004634*^9}, {3.778836063105991*^9, 
   3.7788361156694546`*^9}, {3.7788361554720182`*^9, 
   3.7788361590660763`*^9}, {3.7788364688408546`*^9, 
   3.7788364841302857`*^9}, {3.7788365477077613`*^9, 
   3.7788365492755637`*^9}, {3.778836599439597*^9, 3.7788365997328124`*^9}, 
   3.778836633520729*^9, {3.778836774662593*^9, 3.778836776259368*^9}, {
   3.778836828538624*^9, 3.778836896298747*^9}, {3.77883722760016*^9, 
   3.778837258346341*^9}, {3.7788373279777203`*^9, 3.778837357276391*^9}, {
   3.778837518233199*^9, 3.7788375394532614`*^9}, {3.778837585020608*^9, 
   3.7788377427809367`*^9}, {3.778837881562639*^9, 3.778837882010476*^9}, {
   3.7788379281281495`*^9, 3.778837941445998*^9}, {3.7788381602981977`*^9, 
   3.7788381608447437`*^9}, {3.7788381928640995`*^9, 3.778838281809229*^9}, {
   3.778838440596528*^9, 3.778838477360198*^9}, {3.7788385293566055`*^9, 
   3.778838633920913*^9}, {3.7788387194610434`*^9, 3.7788387255970917`*^9}, {
   3.7788387590994844`*^9, 3.7788387831267815`*^9}, {3.778839046365898*^9, 
   3.7788390601050463`*^9}, {3.778839190931923*^9, 3.778839272775034*^9}, {
   3.7788394183810043`*^9, 3.778839448881572*^9}, {3.778839579280601*^9, 
   3.778839650406079*^9}, {3.778839863559911*^9, 3.7788399114981604`*^9}, {
   3.7788399432619877`*^9, 3.7788400385599627`*^9}, {3.7788400976941953`*^9, 
   3.7788401051123343`*^9}, {3.7788401521121492`*^9, 3.778840190074813*^9}, {
   3.778840230849594*^9, 3.7788402599781437`*^9}, {3.7788403041008472`*^9, 
   3.778840327070334*^9}, {3.778840523267657*^9, 3.778840527622345*^9}, {
   3.778840647293007*^9, 3.7788406849350786`*^9}, {3.778840958586912*^9, 
   3.77884095942465*^9}, {3.778841026139327*^9, 3.7788410289667654`*^9}, {
   3.778841156373768*^9, 3.7788412587740464`*^9}, {3.7788412918615046`*^9, 
   3.778841325035163*^9}, {3.7788414990070834`*^9, 3.778841502193839*^9}, 
   3.778841765470069*^9, {3.778841902215541*^9, 3.7788419178689303`*^9}, {
   3.7788419588025427`*^9, 3.7788419842299023`*^9}, {3.778842016959794*^9, 
   3.778842087188281*^9}, {3.7788421500382295`*^9, 3.77884217048421*^9}, {
   3.7788422811231823`*^9, 3.7788422848420935`*^9}, {3.7788423520187864`*^9, 
   3.7788424028256874`*^9}, {3.77884263090071*^9, 3.778842745133561*^9}, {
   3.7788427867138643`*^9, 3.77884278936774*^9}, {3.778842873145602*^9, 
   3.778842878943408*^9}, {3.7788437294094677`*^9, 3.7788438869907603`*^9}, {
   3.778843935894023*^9, 3.7788439646708603`*^9}, {3.778844288787344*^9, 
   3.778844295565798*^9}, {3.779083292927473*^9, 3.7790833868977013`*^9}, {
   3.779083495308193*^9, 3.779083496353861*^9}, {3.7790835479877386`*^9, 
   3.7790835511622453`*^9}, {3.77908358764143*^9, 3.7790836200307765`*^9}, {
   3.7790836898295174`*^9, 3.7790837400127935`*^9}, {3.779189361756768*^9, 
   3.7791893838416924`*^9}, {3.7800466018904676`*^9, 3.780046602223209*^9}, {
   3.7800504460044928`*^9, 3.780050453552146*^9}, {3.780050535426031*^9, 
   3.7800505438078814`*^9}, {3.809345846734736*^9, 3.809345866195567*^9}, {
   3.809345931781058*^9, 3.8093459731063485`*^9}, {3.8094162044558125`*^9, 
   3.8094162121090975`*^9}, 3.809417482435984*^9, {3.848137411718155*^9, 
   3.8481374155772514`*^9}, {3.848138888559326*^9, 3.84813888951188*^9}, {
   3.8508310176154613`*^9, 3.8508310494966745`*^9}, 3.8508310919002247`*^9, 
   3.8508311410673146`*^9, 3.850831196058179*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"a24e43a5-4e38-415f-8d60-386e2b37dcce"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", 
   RowBox[{
   "Action", " ", "of", " ", "the", " ", "d", " ", "operator", " ", "on", " ", 
    RowBox[{"forms", ":", " ", 
     RowBox[{"Maurer", "-", 
      RowBox[{"Cartan", " ", "equations"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rules", " ", "=", " ", 
     RowBox[{"{", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "1", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", " ", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "2", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "3", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "4", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "5", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"5", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"e", "[", "6", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"6", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F1", "[", "i_", "]"}], " ", "]"}], "\[Rule]", " ", "0"}], 
       ",", 
       RowBox[{"(*", 
        RowBox[{"constant", " ", "flux", " ", "components"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F3", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"F5", "[", 
          RowBox[{
          "i_", ",", " ", "j_", ",", " ", "k_", ",", "l_", ",", "m_"}], "]"}],
          " ", "]"}], "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"H", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"f", "[", 
          RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], " ", "]"}], 
        "\[Rule]", " ", "0"}]}], "\[IndentingNewLine]", "}"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7788347501181097`*^9, 3.778834779423686*^9}, {
   3.778834826472418*^9, 3.7788350595580177`*^9}, {3.7788351218066025`*^9, 
   3.7788351232687345`*^9}, {3.7788351637279935`*^9, 3.778835179208103*^9}, {
   3.7788358938504095`*^9, 3.778835903004634*^9}, {3.778836063105991*^9, 
   3.7788361156694546`*^9}, {3.7788361554720182`*^9, 
   3.7788361590660763`*^9}, {3.7788364688408546`*^9, 
   3.7788364841302857`*^9}, {3.7788365477077613`*^9, 
   3.7788365492755637`*^9}, {3.778836599439597*^9, 3.7788365997328124`*^9}, 
   3.778836633520729*^9, {3.778836774662593*^9, 3.778836776259368*^9}, {
   3.778836828538624*^9, 3.778836896298747*^9}, {3.77883722760016*^9, 
   3.778837258346341*^9}, {3.7788373279777203`*^9, 3.778837357276391*^9}, {
   3.778837518233199*^9, 3.7788375394532614`*^9}, {3.778837585020608*^9, 
   3.7788377427809367`*^9}, {3.778837881562639*^9, 3.778837882010476*^9}, {
   3.7788379281281495`*^9, 3.778837941445998*^9}, {3.7788381602981977`*^9, 
   3.7788381608447437`*^9}, {3.7788381928640995`*^9, 3.778838281809229*^9}, {
   3.778838440596528*^9, 3.778838477360198*^9}, {3.7788385293566055`*^9, 
   3.778838633920913*^9}, {3.7788387194610434`*^9, 3.7788387255970917`*^9}, {
   3.7788387590994844`*^9, 3.7788387831267815`*^9}, {3.778839046365898*^9, 
   3.7788390601050463`*^9}, {3.778839190931923*^9, 3.778839272775034*^9}, {
   3.7788394183810043`*^9, 3.778839448881572*^9}, {3.778839579280601*^9, 
   3.778839650406079*^9}, {3.778839863559911*^9, 3.7788399114981604`*^9}, {
   3.7788399432619877`*^9, 3.7788400385599627`*^9}, {3.7788400976941953`*^9, 
   3.7788401051123343`*^9}, {3.7788401521121492`*^9, 3.778840190074813*^9}, {
   3.778840230849594*^9, 3.7788402599781437`*^9}, {3.7788403041008472`*^9, 
   3.778840327070334*^9}, {3.778840523267657*^9, 3.778840527622345*^9}, {
   3.778840647293007*^9, 3.7788406849350786`*^9}, {3.778840958586912*^9, 
   3.77884095942465*^9}, {3.778841026139327*^9, 3.7788410289667654`*^9}, {
   3.778841156373768*^9, 3.7788412587740464`*^9}, {3.7788412918615046`*^9, 
   3.778841325035163*^9}, {3.7788414990070834`*^9, 3.778841502193839*^9}, 
   3.778841765470069*^9, {3.778841902215541*^9, 3.7788419178689303`*^9}, {
   3.7788419588025427`*^9, 3.7788419842299023`*^9}, {3.778842016959794*^9, 
   3.778842087188281*^9}, {3.7788421500382295`*^9, 3.77884217048421*^9}, {
   3.7788422811231823`*^9, 3.7788422848420935`*^9}, {3.7788423520187864`*^9, 
   3.7788424028256874`*^9}, {3.77884263090071*^9, 3.778842745133561*^9}, {
   3.7788427867138643`*^9, 3.77884278936774*^9}, {3.778842873145602*^9, 
   3.778842878943408*^9}, {3.7788437294094677`*^9, 3.7788438425853434`*^9}, {
   3.778843988698885*^9, 3.7788440314577045`*^9}, {3.778844140029803*^9, 
   3.778844160355113*^9}, {3.778844303725171*^9, 3.7788443460157814`*^9}, {
   3.778844392782858*^9, 3.778844409397606*^9}, {3.778926295736174*^9, 
   3.77892630711012*^9}, {3.779083301596134*^9, 3.7790833097161627`*^9}, {
   3.8481389014157033`*^9, 3.8481389477482805`*^9}, {3.8508311099107733`*^9, 
   3.850831130401821*^9}, {3.850893809969409*^9, 3.8508938101701565`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"c676fbb6-5468-4b7e-9706-6196624e3326"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Hodge", " ", "duals"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DeclareForms", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "hF5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "hH", ",", " ", "hF3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", " ", "hF1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "hF6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "hF4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "hF2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "hF0"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "0"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF0", "=", "   ", 
     RowBox[{
      RowBox[{"F0c", "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{
       RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
       RowBox[{"e", "[", "6", "]"}]}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF1", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"F1c2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "===", " ", "0"}], ")"}], 
         "\[Equal]", "False"}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"l", " ", "=", " ", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
           RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
           RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"AppendTo", "[", 
               RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"hF1", " ", "=", " ", 
          RowBox[{"hF1", " ", "+", "  ", 
           RowBox[{
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "]"}], "\[Wedge]", 
             RowBox[{"e", "[", 
              RowBox[{"l", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "3", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "4", "]"}], "]"}], ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}]}]}]}], ";"}]}],
        " ", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF2", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"F2c2", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "===", " ", "0"}],
              ")"}], "\[Equal]", "False"}], ",", " ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"l", " ", "=", " ", 
             RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
              RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
              RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", " ", 
                  RowBox[{"n", " ", "\[NotEqual]", " ", "j"}]}], ",", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"hF2", " ", "=", " ", 
             RowBox[{"hF2", " ", "+", "  ", 
              RowBox[{
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Wedge]", 
                RowBox[{"e", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], "]"}]}], 
               RowBox[{
                RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], ",", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
            ";"}]}], " ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     RowBox[{
      SubscriptBox["F", "3"], " ", "and"}], " ", 
     SubscriptBox["\[Star]", "6"], "H"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"hH", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF3", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                 " ", "0"}], ")"}], "\[Equal]", "False"}], ",", " ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"hH", " ", "=", " ", 
               RowBox[{"hH", " ", "+", "   ", 
                RowBox[{
                 RowBox[{"Hc2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
              ";"}]}], " ", "]"}], "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", "===",
                 " ", "0"}], ")"}], "\[Equal]", "False"}], ",", " ", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"l", " ", "=", " ", 
               RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
               "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"hF3", " ", "=", " ", 
               RowBox[{"hF3", " ", "+", "   ", 
                RowBox[{
                 RowBox[{"F3c2", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Wedge]", 
                  RowBox[{"e", "[", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], 
                 RowBox[{
                  RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j", ",", "k", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
              ";"}]}], " ", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "4"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF4", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", " ", 
             RowBox[{"k", "+", "1"}]}], ",", " ", 
            RowBox[{"m", "<", "7"}], ",", " ", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"F4c2", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m"}], "]"}], "]"}],
                   " ", "===", " ", "0"}], ")"}], "\[Equal]", "False"}], ",", 
               " ", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"l", " ", "=", " ", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                  RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "m"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
                 "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"hF4", " ", "=", " ", 
                 RowBox[{"hF4", " ", "+", "   ", 
                  RowBox[{
                   RowBox[{"F4c2", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m"}], "]"}], "]"}], 
                   RowBox[{
                    RowBox[{"e", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}]}], 
                   RowBox[{
                    RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "m", ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}]}], 
                ";"}]}], " ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
         "]"}]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "5"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF5", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", "1"}], ",", " ", 
      RowBox[{"i", " ", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "li", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lc", "=", 
        RowBox[{"li", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ind", " ", "=", " ", 
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "}"}], ",", "lc"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"hF5", " ", "=", " ", 
        RowBox[{"hF5", " ", "+", " ", 
         RowBox[{
          RowBox[{"F5", "[", 
           RowBox[{
            RowBox[{"lc", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "4", "]"}], "]"}], ",", 
            RowBox[{"lc", "[", 
             RowBox[{"[", "5", "]"}], "]"}]}], "]"}], " ", 
          RowBox[{"e", "[", "ind", "]"}], "*", 
          RowBox[{
           RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"lc", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{"lc", "[", 
              RowBox[{"[", "5", "]"}], "]"}], ",", " ", "ind"}], "]"}], 
           "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubscriptBox["\[Star]", "6"], 
     SubscriptBox["F", "6"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hF6", " ", "=", " ", "0"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"i", " ", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", " ", 
         RowBox[{"i", "+", "1"}]}], ",", " ", 
        RowBox[{"j", "<", "7"}], ",", " ", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", " ", 
           RowBox[{"j", "+", "1"}]}], ",", " ", 
          RowBox[{"k", "<", "7"}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", " ", 
             RowBox[{"k", "+", "1"}]}], ",", " ", 
            RowBox[{"m", "<", "7"}], ",", " ", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"o", "=", " ", 
               RowBox[{"m", "+", "1"}]}], ",", " ", 
              RowBox[{"o", "<", "7"}], ",", " ", 
              RowBox[{"o", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"p", "=", " ", 
                 RowBox[{"o", "+", "1"}]}], ",", " ", 
                RowBox[{"p", "<", "7"}], ",", " ", 
                RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"F6c", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}], " ", "===", " ", "0"}], ")"}], "\[Equal]", 
                    "False"}], ",", " ", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"l", " ", "=", " ", 
                    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", " ", "=", " ", "1"}], ",", " ", 
                    RowBox[{"n", " ", "<", " ", "7"}], ",", " ", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", " ", "\[NotEqual]", " ", "i"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", " ", "\[NotEqual]", " ", "j"}], " ", "&&", 
                    " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "k"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "m"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "o"}], " ", "&&", " ", 
                    RowBox[{"n", "\[NotEqual]", " ", "p"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}]}], "]"}], ";"}]}], 
                    "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"hF6", " ", "=", " ", 
                    RowBox[{"hF6", " ", "+", "   ", 
                    RowBox[{
                    RowBox[{"F6c", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{
                    "i", ",", "j", ",", "k", ",", "m", ",", "o", ",", "p"}], 
                    "]"}], "]"}]}]}]}], ";"}]}], " ", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7789323650338306`*^9, 3.778932378265442*^9}, {
   3.778932727992543*^9, 3.778932751957122*^9}, {3.7789328132370205`*^9, 
   3.7789328186435194`*^9}, {3.7789915608793764`*^9, 3.778991631809703*^9}, {
   3.8481375404765806`*^9, 3.8481375927459154`*^9}, {3.848138973114956*^9, 
   3.84813899779909*^9}, {3.848139072138173*^9, 3.8481390958036346`*^9}, 
   3.850831166667756*^9, {3.85083123871854*^9, 3.8508312432400465`*^9}, {
   3.85083127753237*^9, 3.850831298034767*^9}, {3.850875431383425*^9, 
   3.8508754481175847`*^9}, 3.850875485603918*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"0c2823a7-486b-4e7d-b393-a42de33a18d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Norms", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F1n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F1f", "\[Wedge]", "hF1"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F3f", "\[Wedge]", "hF3"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F5n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F5f", "\[Wedge]", "hF5"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hn", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"Hf", "\[Wedge]", "hH"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F0n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F0f", "\[Wedge]", "hF0"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F2f", "\[Wedge]", "hF2"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F4n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F4f", "\[Wedge]", "hF4"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F6n", "=", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"reWrite", "[", 
        RowBox[{"F6f", "\[Wedge]", "hF6"}], "]"}], ",", 
       RowBox[{
        RowBox[{"e", "[", "1", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "2", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "3", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "4", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "5", "]"}], "\[Wedge]", 
        RowBox[{"e", "[", "6", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7797851760104017`*^9, 3.779785275572322*^9}, {
   3.77978533296541*^9, 3.779785361412822*^9}, {3.7797855263458443`*^9, 
   3.779785527414117*^9}, {3.779785562421123*^9, 3.779785567268476*^9}, {
   3.779794743658753*^9, 3.779794756280085*^9}, {3.7830615259074287`*^9, 
   3.783061541394985*^9}, 3.783858999110619*^9, {3.783859051731525*^9, 
   3.78385905627521*^9}, {3.7838594614445763`*^9, 3.7838594770754642`*^9}, {
   3.783859625592594*^9, 3.783859627796138*^9}, 3.809347473425468*^9, 
   3.8094162489885817`*^9, {3.848137508627411*^9, 3.848137508736125*^9}, {
   3.8481391399849563`*^9, 3.8481391552047305`*^9}, {3.850831393695893*^9, 
   3.8508314212078876`*^9}, 3.850831491526286*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"144f04c4-b93e-4da5-a692-7443670a6052"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Volume", " ", "forms"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "1"}], ",", " ", 
     RowBox[{"n", " ", "<", " ", 
      RowBox[{"NDP", "+", "1"}]}], ",", " ", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"volp", "[", "n", "]"}], " ", "=", " ", "1"}], ";", " ", 
      RowBox[{
       RowBox[{"volb", "[", "n", "]"}], " ", "=", "1"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", " ", 
        RowBox[{"i", "<", "7"}], ",", " ", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"para", "[", "n", "]"}], ",", "i"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"volp", "[", "n", "]"}], "=", 
            RowBox[{
             RowBox[{"volp", "[", "n", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "i", "]"}]}]}], ";"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"l", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"volb", "[", "n", "]"}], "=", 
            RowBox[{
             RowBox[{"volb", "[", "n", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "i", "]"}]}]}], ";"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "6"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"volb", "[", "n", "]"}], "=", 
          RowBox[{
           RowBox[{"volb", "[", "n", "]"}], "*", 
           RowBox[{
            RowBox[{"LeviCivitaTensor", "[", "6", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.778993142972847*^9, 3.7789931836465673`*^9}, {
   3.7789932254476323`*^9, 3.7789932740715113`*^9}, {3.778993368446395*^9, 
   3.7789934430973973`*^9}, {3.7789934756973867`*^9, 
   3.7789935085148134`*^9}, {3.778993555022013*^9, 3.7789935584558268`*^9}, {
   3.7789937949225225`*^9, 3.7789938393417883`*^9}, {3.7789938906445665`*^9, 
   3.778993976937969*^9}, {3.7789941267297544`*^9, 3.778994163328849*^9}, 
   3.809419162494378*^9, {3.8094192561014605`*^9, 3.809419292306175*^9}, {
   3.809419334826668*^9, 3.8094193728947973`*^9}, {3.809419427939982*^9, 
   3.8094195256272745`*^9}, 3.8094197788015637`*^9, {3.809419829732558*^9, 
   3.809419874601573*^9}, {3.817204146464672*^9, 3.8172042458721647`*^9}, {
   3.8172043129912195`*^9, 3.817204333649191*^9}, {3.820231645743149*^9, 
   3.8202316482248087`*^9}, 3.820231732254775*^9, {3.832822688832353*^9, 
   3.8328227027436237`*^9}, 3.8328227617582846`*^9, 3.832822885110512*^9, {
   3.848137760056735*^9, 3.848137808218615*^9}, {3.8481391564238195`*^9, 
   3.848139163378907*^9}, 3.8481399515202127`*^9, {3.85083142544987*^9, 
   3.8508314258255224`*^9}, {3.850831486464118*^9, 3.850831521208191*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"ff01fd47-09c4-44a0-8b65-39066b7efb02"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850371727872639*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"d98991e9-8c38-420f-9fc5-80616f2089fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Equations", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"square", " ", "=", " ", "0"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"sum", " ", "of", " ", "the", " ", "equations", " ", "squared"}],
      ",", " ", 
     RowBox[{"to", " ", "be", " ", "ultimately", " ", "minimized"}]}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqSet", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Jacobi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", " ", 
      RowBox[{"i", "<", "7"}], ",", " ", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"de", "[", "i", "]"}], "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], " ", 
            RowBox[{
             RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
             RowBox[{"e", "[", "k", "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobiSet", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "<", "7"}], ",", " ", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"dde", "[", "n", "]"}], "=", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"de", "[", "n", "]"}], "]"}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"JacobiSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", "=", 
                  RowBox[{"square", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{"dde", "[", "n", "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}]}], "]"}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Energy", " ", "momentum", " ", "tensor"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"n", "=", "1"}], ",", " ", 
      RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", 
      RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"len", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"para", "[", "n", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", "len"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"para", "[", "n", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "+=", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
            RowBox[{"T10", "[", "n", "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.779085320907566*^9, 3.779085393356366*^9}, {
   3.779088916698159*^9, 3.7790889449836016`*^9}, {3.779098508389826*^9, 
   3.779098548577829*^9}, {3.7790988582319527`*^9, 3.7790988691228795`*^9}, {
   3.7790989115423913`*^9, 3.7790989446887197`*^9}, {3.77916901950854*^9, 
   3.779169020569504*^9}, {3.7791690627841043`*^9, 3.7791691027609563`*^9}, {
   3.779181274085875*^9, 3.779181291965064*^9}, {3.7791813645808167`*^9, 
   3.779181561106707*^9}, {3.7791816549656205`*^9, 3.779181703754117*^9}, {
   3.7791817655318594`*^9, 3.7791818149626455`*^9}, 3.7791818754588223`*^9, {
   3.7791820555131855`*^9, 3.779182074708847*^9}, {3.779182199465141*^9, 
   3.779182272637399*^9}, {3.7791823545572753`*^9, 3.779182375085365*^9}, {
   3.779182411169858*^9, 3.779182412219036*^9}, {3.7791825399283857`*^9, 
   3.779182543144828*^9}, {3.7791825953521695`*^9, 3.779182644555554*^9}, 
   3.7791826805333176`*^9, {3.7791827690026565`*^9, 3.7791828010319195`*^9}, {
   3.7791828605048046`*^9, 3.7791828767722893`*^9}, {3.7791829544964232`*^9, 
   3.7791829565040503`*^9}, {3.779186549914254*^9, 3.779186566189712*^9}, {
   3.7791866191547527`*^9, 3.779186689487564*^9}, 3.779187751258193*^9, {
   3.780119174900126*^9, 3.7801192346746483`*^9}, {3.780293435159676*^9, 
   3.780293452309616*^9}, {3.7803010733578367`*^9, 3.780301081790215*^9}, {
   3.7809201954167957`*^9, 3.780920199366283*^9}, {3.818753059367711*^9, 
   3.8187530619603095`*^9}, {3.848139165800233*^9, 3.84813919176863*^9}, {
   3.848139474101883*^9, 3.848139481386623*^9}, {3.848139582487232*^9, 
   3.848139582772336*^9}, {3.848139961375189*^9, 3.848139977891267*^9}, {
   3.8481416004169044`*^9, 3.8481416005262513`*^9}, {3.850831550343313*^9, 
   3.8508316351098747`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"f15f8e45-82ee-45df-8642-c34114f3e5f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", ":", " ", "IIA"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIA", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eomH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hH", "]"}], " ", "-", 
           RowBox[{"(", 
            RowBox[{"F0f", "\[Wedge]", "hF2"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"F2f", "\[Wedge]", "hF4"}], ")"}], "-", 
           RowBox[{"(", 
            RowBox[{"F4f", "\[Wedge]", "hF6"}], ")"}]}], " ", "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF2", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF2", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF4"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF4", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF4", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF6"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Bianchi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sources4", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources6", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "4"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources4", " ", "=", " ", 
              RowBox[{"sources4", " ", "+", 
               RowBox[{
                RowBox[{"1", "/", "5"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "6"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources6", " ", "=", " ", 
              RowBox[{"sources6", "+", 
               RowBox[{
                RowBox[{"1", "/", "7"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"BIH", " ", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{"d", "[", "Hf", "]"}], " ", "/.", " ", "rules"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"BIF0", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{"d", "[", "F0f", "]"}], " ", "/.", " ", "rules"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"BIF2", "=", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "F2f", "]"}], "-", 
              RowBox[{"Hf", "\[Wedge]", "F0f"}], "-", "sources6"}], "/.", " ",
              "rules"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
          RowBox[{"BIF4", " ", "=", " ", 
           RowBox[{"reWrite", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"d", "[", "F4f", "]"}], "-", 
              RowBox[{"Hf", "\[Wedge]", "F2f"}], "+", "sources4"}], "/.", " ",
              "rules"}], " ", "]"}]}], ";"}]}], " ", "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Projection", " ", "to", " ", "scalar", " ", "equations", " ", "from",
          " ", "the", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "1"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"BIF0", ",", " ", 
                 RowBox[{"e", "[", "i", "]"}]}], "]"}], " ", "===", " ", 
               "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"eqSet", ",", " ", 
               RowBox[{
                RowBox[{"Coefficient", "[", 
                 RowBox[{"BIF0", ",", " ", 
                  RowBox[{"e", "[", "i", "]"}]}], "]"}], " ", "\[Equal]", " ",
                 "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"check", ",", " ", 
               RowBox[{"Coefficient", "[", 
                RowBox[{"BIF0", ",", " ", 
                 RowBox[{"e", "[", "i", "]"}]}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"square", " ", "=", " ", 
              RowBox[{"square", " ", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF0", ",", " ", 
                   RowBox[{"e", "[", "i", "]"}]}], "]"}], ")"}], "^", 
                "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "3"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"eqSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", " ", "=", " ", 
                  RowBox[{"square", " ", "+", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "===", " ", 
                   "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"eqSet", ",", " ", 
                   RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"check", ",", " ", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}]}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"square", " ", "=", " ", 
                  RowBox[{"square", " ", "+", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
             "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "4"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "5"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}], ",", " ", 
            RowBox[{"j", "<", "7"}], ",", " ", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", 
               RowBox[{"j", "+", "1"}]}], ",", " ", 
              RowBox[{"k", "<", "7"}], ",", " ", 
              RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"l", "=", 
                 RowBox[{"k", "+", "1"}]}], ",", " ", 
                RowBox[{"l", "<", "7"}], ",", " ", 
                RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"m", "=", 
                   RowBox[{"l", "+", "1"}]}], ",", " ", 
                  RowBox[{"m", "<", "7"}], ",", " ", 
                  RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF2", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF4", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}]}], 
                 "]"}]}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"4", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"R4", " ", "=", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"T10", "[", "i", "]"}], 
            RowBox[{
             RowBox[{"type", "[", "i", "]"}], "+", "1"}]], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], " ", "-", 
         " ", 
         RowBox[{"(", 
          RowBox[{"F0n", "+", "F2n", "+", "F4n", "+", "F6n"}], ")"}]}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"6", "d", " ", "Ricci", " ", "tensor"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ricci2", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c"}], "]"}], "]"}], "*", 
               RowBox[{"F2c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"3", "!"}]}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F4c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d", ",", "e"}], "]"}], "]"}], 
               "*", 
               RowBox[{"F4c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d", ",", "e"}], "]"}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Hc2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
               RowBox[{"Hc2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"T10", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "+", 
              RowBox[{"2", "Hn"}], "-", "F0n", "+", "F2n", "+", 
              RowBox[{"3", "F4n"}], "-", 
              RowBox[{"3", "F6n"}]}], ")"}]}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.779183732949072*^9, {3.7791864790817413`*^9, 3.7791865022058296`*^9}, {
   3.7791869207429757`*^9, 3.779186930217657*^9}, {3.7791870032462873`*^9, 
   3.7791874716391506`*^9}, {3.779187534681538*^9, 3.7791876378605633`*^9}, {
   3.779187684392062*^9, 3.7791877005059533`*^9}, {3.779187889325646*^9, 
   3.779187892254777*^9}, {3.7791881812906685`*^9, 3.7791881995388565`*^9}, {
   3.7791882409820156`*^9, 3.779188303450864*^9}, {3.7791894244899797`*^9, 
   3.7791894573739996`*^9}, {3.7791895471837797`*^9, 3.779189560889118*^9}, {
   3.779189907849818*^9, 3.77918991811137*^9}, {3.780031501840629*^9, 
   3.780031505518429*^9}, {3.7801191633161507`*^9, 3.780119164001479*^9}, {
   3.780300637326457*^9, 3.780300642076078*^9}, {3.780920227560625*^9, 
   3.780920228326273*^9}, {3.785578105600111*^9, 3.7855781237094183`*^9}, {
   3.7888656803996754`*^9, 3.7888656904391427`*^9}, 3.8094153077678165`*^9, 
   3.8094158161019197`*^9, 3.8094160018159566`*^9, 3.8094162595134115`*^9, 
   3.8141605949649935`*^9, {3.8141607347547474`*^9, 3.81416073544433*^9}, 
   3.816079724725376*^9, {3.8187530938083167`*^9, 3.8187531614051332`*^9}, {
   3.818753201094391*^9, 3.8187532826370196`*^9}, {3.8187533160136776`*^9, 
   3.8187535088526726`*^9}, {3.8187535406367283`*^9, 
   3.8187536193645816`*^9}, {3.8188421256807995`*^9, 3.81884213541401*^9}, {
   3.82023142063443*^9, 3.8202314540617733`*^9}, {3.82023183036534*^9, 
   3.8202318445022774`*^9}, 3.8328231829106345`*^9, {3.848137907197094*^9, 
   3.8481380501451025`*^9}, 3.8481381993772984`*^9, {3.8481382324789095`*^9, 
   3.848138247244672*^9}, {3.8481382853128333`*^9, 3.8481383669809666`*^9}, {
   3.848139202718562*^9, 3.848139254948107*^9}, {3.8481410958253*^9, 
   3.848141096965663*^9}, {3.84814129639862*^9, 3.848141297210896*^9}, {
   3.848141347167889*^9, 3.84814136299229*^9}, {3.8481414045089397`*^9, 
   3.8481414200064297`*^9}, {3.848141487366878*^9, 3.848141490584875*^9}, {
   3.8508316432877626`*^9, 3.850831656876811*^9}, {3.8508316903324785`*^9, 
   3.85083171404494*^9}, {3.8508317475907764`*^9, 3.8508318006388826`*^9}, {
   3.8508318535064316`*^9, 3.8508319246324687`*^9}, {3.8508938810453424`*^9, 
   3.8508938827182684`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"e69cc54c-df7e-4520-a091-381a52204ee3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", ":", " ", "IIB"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"IIB", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eomH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hH", "]"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"F1f", "\[Wedge]", "hF3"}], "+", 
             RowBox[{"F3f", "\[Wedge]", "hF5"}]}], ")"}]}], " ", "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF1", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF1", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF3"}]}], "/.", "rules"}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"eomF3", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "hF3", "]"}], "+", 
           RowBox[{"Hf", "\[Wedge]", "hF5"}]}], " ", "/.", " ", "rules"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"eomF5", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", "hF5", "]"}], " ", "/.", " ", "rules"}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Bianchi", " ", "identities"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sources5", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources7", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sources3", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"n", "=", "1"}], ",", " ", 
         RowBox[{"n", "\[LessEqual]", " ", "NDP"}], ",", " ", 
         RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "5"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources5", " ", "=", " ", 
              RowBox[{"sources5", " ", "+", 
               RowBox[{
                RowBox[{"1", "/", "6"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "3"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources3", " ", "=", " ", 
              RowBox[{"sources3", " ", "-", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"type", "[", "n", "]"}], "\[Equal]", "7"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sources7", " ", "=", " ", 
              RowBox[{"sources7", "-", 
               RowBox[{
                RowBox[{"1", "/", "8"}], "*", 
                RowBox[{"T10", "[", "n", "]"}], "*", 
                RowBox[{"volb", "[", "n", "]"}]}]}]}], ";"}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIH", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{"d", "[", "Hf", "]"}], " ", "/.", " ", "rules"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"BIF1", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F1f", "]"}], "-", "sources7"}], "/.", " ", 
          "rules"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIF3", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F3f", "]"}], "-", 
           RowBox[{"Hf", "\[Wedge]", "F1f"}], "-", "sources5"}], "/.", " ", 
          "rules"}], " ", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BIF5", " ", "=", " ", 
        RowBox[{"reWrite", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "F5f", "]"}], "-", 
           RowBox[{"Hf", "\[Wedge]", "F3f"}], "  ", "-", " ", "sources3"}], "/.",
           " ", "rules"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Projection", " ", "to", " ", "scalar", " ", "equations", " ", "from",
          " ", "the", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "2"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"eomF5", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "===", " ", 
                 "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"eqSet", ",", " ", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"eomF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "\[Equal]", 
                  " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"check", ",", " ", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"eomF5", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"square", " ", "=", " ", 
                RowBox[{"square", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], ")"}], "^", 
                  "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF1", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "===", " ", 
                 "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"eqSet", ",", " ", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"BIF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], " ", "\[Equal]", 
                  " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"check", ",", " ", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"BIF1", ",", " ", 
                   RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"square", " ", "=", " ", 
                RowBox[{"square", " ", "+", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}]}]}], "]"}], ")"}], "^", 
                  "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "4"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIH", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                   RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}]}], "]"}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF3", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
               "]"}]}], "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Equations", " ", "involving", " ", "5"}], "-", "forms"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", " ", 
         RowBox[{"i", "<", "7"}], ",", " ", 
         RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", 
            RowBox[{"i", "+", "1"}]}], ",", " ", 
           RowBox[{"j", "<", "7"}], ",", " ", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{"j", "+", "1"}]}], ",", " ", 
             RowBox[{"k", "<", "7"}], ",", " ", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", 
                RowBox[{"k", "+", "1"}]}], ",", " ", 
               RowBox[{"l", "<", "7"}], ",", " ", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"m", "=", 
                  RowBox[{"l", "+", "1"}]}], ",", " ", 
                 RowBox[{"m", "<", "7"}], ",", " ", 
                 RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"For", "[", 
                  RowBox[{
                   RowBox[{"n", "=", 
                    RowBox[{"m", "+", "1"}]}], ",", " ", 
                   RowBox[{"n", "<", "7"}], ",", " ", 
                   RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"eomF1", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "===", " ", 
                    "0"}], ")"}], " ", "\[Equal]", " ", "False"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqSet", ",", " ", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], " ", "\[Equal]", 
                    " ", "0"}]}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"check", ",", " ", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}]}], "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"square", " ", "=", " ", 
                    RowBox[{"square", " ", "+", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"BIF5", ",", " ", 
                    RowBox[{
                    RowBox[{"e", "[", "i", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "j", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "k", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "l", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "m", "]"}], "\[Wedge]", 
                    RowBox[{"e", "[", "n", "]"}]}]}], "]"}], ")"}], "^", 
                    "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}],
                   "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"4", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"R4", " ", "=", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
            RowBox[{"T10", "[", "n", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "-", " ", 
         RowBox[{"(", 
          RowBox[{"F1n", "+", "F3n", "+", "F5n"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"6", "d", " ", "Ricci", " ", "tensor"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Ricci2", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "*", 
            RowBox[{"F1c2", "[", 
             RowBox[{"[", "b", "]"}], "]"}]}], "\[IndentingNewLine]", "-", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"hF5", ",", " ", 
              RowBox[{"e", "[", "a", "]"}]}], "]"}], "*", 
            RowBox[{"Coefficient", "[", 
             RowBox[{"hF5", ",", " ", 
              RowBox[{"e", "[", "b", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
           "+", 
           RowBox[{
            RowBox[{"1", "/", "4"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
                RowBox[{"Hc2", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "c", ",", "d"}], "]"}], "]"}], "*", 
                RowBox[{"F3c2", "[", 
                 RowBox[{"[", 
                  RowBox[{"b", ",", "c", ",", "d"}], "]"}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"4", "*", 
               RowBox[{"4", "!"}]}], ")"}]}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"F5c2", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
                 "]"}], "*", 
               RowBox[{"F5c2", "[", 
                RowBox[{"[", 
                 RowBox[{"b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
                 "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"c", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"d", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"e", ",", "1", ",", "6"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"f", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a", ",", "b"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "-", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"a", ",", "b"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{"T10", "[", "i", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "+", 
              RowBox[{"2", "Hn"}], "+", 
              RowBox[{"2", "F3n"}]}], ")"}]}]}], "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{
  3.779183732949072*^9, {3.7791864790817413`*^9, 3.7791865022058296`*^9}, {
   3.7791869207429757`*^9, 3.779186930217657*^9}, {3.7791870032462873`*^9, 
   3.7791874716391506`*^9}, {3.779187534681538*^9, 3.7791876378605633`*^9}, {
   3.779187684392062*^9, 3.7791877005059533`*^9}, {3.779187889325646*^9, 
   3.779187892254777*^9}, {3.7791881812906685`*^9, 3.7791881995388565`*^9}, {
   3.7791882409820156`*^9, 3.779188303450864*^9}, {3.7791894244899797`*^9, 
   3.7791894573739996`*^9}, {3.7791895471837797`*^9, 3.779189560889118*^9}, {
   3.779189907849818*^9, 3.77918991811137*^9}, {3.780031501840629*^9, 
   3.780031505518429*^9}, {3.7801191633161507`*^9, 3.780119164001479*^9}, {
   3.780300637326457*^9, 3.780300642076078*^9}, {3.780920227560625*^9, 
   3.780920228326273*^9}, {3.785578105600111*^9, 3.7855781237094183`*^9}, {
   3.7888656803996754`*^9, 3.7888656904391427`*^9}, 3.8094153077678165`*^9, 
   3.8094158161019197`*^9, 3.8094160018159566`*^9, 3.8094162595134115`*^9, 
   3.8141605949649935`*^9, {3.8141607347547474`*^9, 3.81416073544433*^9}, 
   3.816079724725376*^9, {3.8187530938083167`*^9, 3.8187531614051332`*^9}, {
   3.818753201094391*^9, 3.8187532826370196`*^9}, {3.8187533160136776`*^9, 
   3.8187535088526726`*^9}, {3.8187535406367283`*^9, 
   3.8187536193645816`*^9}, {3.8188421256807995`*^9, 3.81884213541401*^9}, {
   3.82023142063443*^9, 3.8202314540617733`*^9}, {3.82023183036534*^9, 
   3.8202318445022774`*^9}, 3.8328231829106345`*^9, {3.848137907197094*^9, 
   3.8481380501451025`*^9}, 3.8481381993772984`*^9, {3.8481382324789095`*^9, 
   3.848138247244672*^9}, {3.8481382853128333`*^9, 3.8481383669809666`*^9}, {
   3.848139202718562*^9, 3.848139254948107*^9}, {3.8481410958253*^9, 
   3.848141096965663*^9}, {3.84814129639862*^9, 3.848141297210896*^9}, {
   3.848141347167889*^9, 3.84814136299229*^9}, {3.8481414045089397`*^9, 
   3.8481414200064297`*^9}, {3.848141487366878*^9, 3.848141490584875*^9}, {
   3.848141587422597*^9, 3.848141588219285*^9}, {3.8508319273909683`*^9, 
   3.8508321738808823`*^9}, 3.850832230826713*^9, {3.8508759300426946`*^9, 
   3.850875943809305*^9}, {3.850893892440802*^9, 3.8508938951152086`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"5c6087ac-65d9-44d7-b60e-ac3580108c56"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", "scalar"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
         RowBox[{"f2", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}]}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"a", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", " ", "1", ",", " ", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", " ", "1", ",", " ", "6"}], "}"}]}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.779448764861373*^9, 3.779448996470251*^9}, {
   3.779449096591013*^9, 3.779449096957018*^9}, {3.7794491800330524`*^9, 
   3.779449191066268*^9}, {3.779449227743168*^9, 3.7794492805047164`*^9}, {
   3.779449347273905*^9, 3.779449386729559*^9}, {3.7794494168643055`*^9, 
   3.7794494484335546`*^9}, {3.7794494814716706`*^9, 
   3.7794494930977926`*^9}, {3.779449545367668*^9, 3.7794496132944603`*^9}, 
   3.77944979708786*^9, {3.7794498819448442`*^9, 3.7794498834897118`*^9}, {
   3.779510340729191*^9, 3.779510343861828*^9}, 3.7796226011214933`*^9, {
   3.7797840386358557`*^9, 3.7797840402440434`*^9}, {3.780046854042783*^9, 
   3.780046866526711*^9}, {3.780057429604046*^9, 3.780057443506782*^9}, {
   3.780119403825177*^9, 3.7801194236333733`*^9}, {3.780119920386424*^9, 
   3.780119936721305*^9}, 3.7830615636179934`*^9, 3.783061751153924*^9, {
   3.848138393081148*^9, 3.848138403359987*^9}, 3.8508322622006397`*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"6", "d", " ", "Ricci", " ", 
    RowBox[{"tensor", ":", " ", "definition"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ricci1", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "4"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"a", ",", "b", ",", "c"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"d", ",", "b", ",", "c"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "a", ",", "c"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"c", ",", "a", ",", "b"}], "]"}], "]"}], "*", 
           RowBox[{"f2", "[", 
            RowBox[{"[", 
             RowBox[{"b", ",", "d", ",", "c"}], "]"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7800474292622347`*^9, 3.780047442350099*^9}, {
   3.780049673328905*^9, 3.780049689918332*^9}, {3.780049720094502*^9, 
   3.780049747630434*^9}, {3.780049783534603*^9, 3.780049963775269*^9}, {
   3.780050131057391*^9, 3.780050136158783*^9}, 3.780050223328876*^9, {
   3.8481384360172043`*^9, 3.848138436548971*^9}, {3.8481393058420296`*^9, 
   3.8481393062012863`*^9}, {3.850832276121758*^9, 3.8508322897606883`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"4f2a6d4a-63d1-41b1-b10e-a72b21ae3141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Einstein", " ", "equations"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EinsteinEq", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<", "7"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "i"}], ",", 
        RowBox[{"j", "<", "7"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"EinsteinEq", ",", 
           RowBox[{
            RowBox[{"Ricci1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", 
            RowBox[{"Ricci2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"check", ",", 
           RowBox[{
            RowBox[{"Ricci1", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
            RowBox[{"Ricci2", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"square", "=", 
          RowBox[{"square", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Ricci1", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "-", 
              RowBox[{"Ricci2", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}], ")"}], "^", 
            "2"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EinsteinEq", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{"EinsteinEq", ",", "True"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.780054872401379*^9, 3.7800550960983*^9}, {
  3.78005526374564*^9, 3.7800552680816936`*^9}, {3.780055618017893*^9, 
  3.780055621794499*^9}, {3.780119543362446*^9, 3.780119611648706*^9}, {
  3.7801205690098333`*^9, 3.7801206293767223`*^9}, {3.7802936845510674`*^9, 
  3.78029370499723*^9}, {3.780300909996578*^9, 3.780300914109016*^9}, {
  3.7803009569088697`*^9, 3.780300957420587*^9}, {3.780743039543625*^9, 
  3.780743045621997*^9}, {3.782735532698264*^9, 3.7827355337521152`*^9}, {
  3.8481393279774165`*^9, 3.8481393328825383`*^9}, {3.850832296300774*^9, 
  3.8508323315629716`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"363f2a6e-ef9b-42ad-8219-0233b5048a39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Dilaton", " ", "equation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dilaton", "=", 
     RowBox[{
      RowBox[{"2", "R4"}], "+", 
      RowBox[{"2", "R6"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"type", "[", "n", "]"}], "+", "1"}], ")"}]}], "*", 
         RowBox[{"T10", "[", "n", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "NDP"}], "}"}]}], "]"}], "-", "Hn"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"check", ",", "dilaton"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"square", "=", 
     RowBox[{"square", "+", 
      RowBox[{"dilaton", "^", "2"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.780055654610208*^9, 3.780055770944765*^9}, {
   3.780057344401699*^9, 3.780057345649498*^9}, {3.780057481569915*^9, 
   3.7800574947538233`*^9}, {3.780119500609853*^9, 3.780119525888514*^9}, {
   3.780120631457831*^9, 3.780120637424714*^9}, {3.780120705939096*^9, 
   3.780120713906106*^9}, {3.780300950429165*^9, 3.780300974923815*^9}, {
   3.780315913705228*^9, 3.780315914674637*^9}, {3.780316004068639*^9, 
   3.780316004719844*^9}, {3.780379127951377*^9, 3.78037912843324*^9}, {
   3.780985083494137*^9, 3.7809851081322203`*^9}, {3.780985161780279*^9, 
   3.780985186548917*^9}, {3.7812516889131002`*^9, 3.781251690001132*^9}, {
   3.782735526009836*^9, 3.782735526503771*^9}, 3.7840376863521223`*^9, 
   3.78557822542596*^9, {3.788617988820593*^9, 3.7886179926114483`*^9}, {
   3.7888550877953396`*^9, 3.78885509759309*^9}, {3.8093391731311016`*^9, 
   3.809339175391079*^9}, 3.8093392173104477`*^9, {3.809417360178012*^9, 
   3.8094173994874735`*^9}, {3.8094177079590826`*^9, 
   3.8094177119046707`*^9}, {3.814255068904685*^9, 3.8142550739960413`*^9}, {
   3.8171262116175056`*^9, 3.8171262136853075`*^9}, {3.817208617339731*^9, 
   3.817208646501229*^9}, {3.8187544260335116`*^9, 3.8187545229957285`*^9}, {
   3.8187546926438465`*^9, 3.8187547337643304`*^9}, {3.8201342440091796`*^9, 
   3.8201342554446435`*^9}, {3.820134605904836*^9, 3.820134606396673*^9}, {
   3.8201352263933325`*^9, 3.8201352266037436`*^9}, {3.848138479641343*^9, 
   3.848138480078717*^9}, {3.8481393372089825`*^9, 3.848139356767518*^9}, {
   3.8508323355664244`*^9, 3.8508323422140856`*^9}, {3.8508328530940533`*^9, 
   3.850832856761942*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5457d322-482d-4b89-9579-d551c572c23a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, {3.8508329265664034`*^9, 3.850832928548539*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"df430a67-162c-4470-b3a6-441fc85a1647"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Equations", " ", "and", " ", "variables"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CompleteSet", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"JacobiSet", ",", "eqSet", ",", "EinsteinEq", ",", 
       RowBox[{"{", 
        RowBox[{"dilaton", "\[Equal]", "0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "variables", "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "variables", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.850833010658798*^9, 3.850833021235358*^9}, 
   3.850833288751479*^9, 3.8508335936392975`*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"01e43520-1160-4690-b738-262e0b81773a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "1", "]"}], ",", 
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"1", ",", "5"}], "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"1", ",", "6"}], "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"2", ",", "5"}], "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"2", ",", "6"}], "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"3", ",", "5"}], "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"3", ",", "6"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "3", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "3", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8508336761077275`*^9, 3.850834397595838*^9, 
  3.850895105292385*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"9af0567f-f7c8-4773-8895-d7d785080f86"],

Cell[BoxData["39"], "Output",
 CellChangeTimes->{3.8508336761077275`*^9, 3.850834397595838*^9, 
  3.850895105292385*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"74e9708e-3b6e-490e-a398-01d669fe283a"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"238829d6-f1f6-4b7d-84e0-de9f64f0e28f"],

Cell[TextData[StyleBox["The above provides the list \
\[OpenCurlyDoubleQuote]variables\[CloseCurlyDoubleQuote] of allowed variables \
as well as its length. It is made of the list of structure constants \
\[OpenCurlyDoubleQuote]fSet\[CloseCurlyDoubleQuote], flux components \
\[OpenCurlyDoubleQuote]fluxSet\[CloseCurlyDoubleQuote], and the source set \
contributions T10[I]. The list of equations to solve is \
\[OpenCurlyDoubleQuote]CompleteSet\[CloseCurlyDoubleQuote], and it can be \
printed if needed. The list of left-handsides of these equations, meaning the \
quantities that should vanish, is \[OpenCurlyDoubleQuote]check\
\[CloseCurlyDoubleQuote]. The quantity to be minimized to zero, the sum of \
squares of equations, is \
\[OpenCurlyDoubleQuote]square\[CloseCurlyDoubleQuote]. The 4d Ricci scalar, \
whose sign matters for our solutions, is \[OpenCurlyDoubleQuote]R4\
\[CloseCurlyDoubleQuote], and the 6d one is \[OpenCurlyDoubleQuote]R6\
\[CloseCurlyDoubleQuote].",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.8508940533263707`*^9, 
   3.850894068500083*^9}},ExpressionUUID->"2ac6a1ed-f009-424e-b725-\
e6bd60a86594"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"01b8e347-a2a9-4715-8a27-a3337dd26c70"],

Cell[TextData[StyleBox["In the following, one has the possibility to assign \
values to some of the variables, for instance setting some of them to 0. This \
allows more specific searches in a given solution class. This is done by \
indicating the values in the replacement \[OpenCurlyDoubleQuote]rep\
\[CloseCurlyDoubleQuote]. We assign two values in the following as an \
example; rep can as well be left empty. Be careful: the order of indices in \
the variables has to be respected. The list \[OpenCurlyDoubleQuote]variables\
\[CloseCurlyDoubleQuote] is then redefined into \
\[OpenCurlyDoubleQuote]variables2\[CloseCurlyDoubleQuote] (removing the \
valued variables) and its length is evaluated as a crosscheck, \
\[OpenCurlyDoubleQuote]square\[CloseCurlyDoubleQuote] becomes \
\[OpenCurlyDoubleQuote]square2\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]check\[CloseCurlyDoubleQuote] becomes \
\[OpenCurlyDoubleQuote]check2\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]R4\[CloseCurlyDoubleQuote] becomes \
\[OpenCurlyDoubleQuote]R42\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]R6\[CloseCurlyDoubleQuote] becomes \
\[OpenCurlyDoubleQuote]R62\[CloseCurlyDoubleQuote].",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.8508763829017105`*^9, 
   3.850876388650364*^9}, {3.8508778732583623`*^9, 3.850877873884939*^9}, {
   3.8508940741934457`*^9, 3.8508941031916423`*^9}, {3.8580632305478177`*^9, 
   3.858063250220669*^9}},ExpressionUUID->"e50d25fc-663c-4d48-a672-\
917bd0773857"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "->", "1"}], ",", " ", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "->", "0"}]}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Assign", " ", "specific", " ", "values", " ", "to", " ", "some", " ", 
     "variables", " ", "here"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"variables2", " ", "=", " ", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"variables", " ", "/.", "rep"}], ",", " ", "_Real"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"variables2", " ", "=", " ", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{"variables2", " ", ",", " ", "_Integer"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"check2", "=", 
     RowBox[{"check", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"square2", "=", 
     RowBox[{"square", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R42", "=", 
     RowBox[{"R4", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R62", "=", 
     RowBox[{"R6", "/.", "rep"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "variables2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.780120130626096*^9, 3.780120145792351*^9}, 
   3.7801202209782667`*^9, 3.780120266833502*^9, {3.780120337857682*^9, 
   3.780120342496636*^9}, {3.780121834950247*^9, 3.780121868480694*^9}, {
   3.780121965474103*^9, 3.780121966066497*^9}, {3.780122054899378*^9, 
   3.780122076752699*^9}, {3.780122284802476*^9, 3.7801222995860367`*^9}, {
   3.7801223753630943`*^9, 3.7801223764810677`*^9}, {3.7801360639609947`*^9, 
   3.780136065015136*^9}, {3.7801361856569433`*^9, 3.7801361958631697`*^9}, {
   3.780137376909082*^9, 3.780137424471322*^9}, {3.780137792362238*^9, 
   3.780137798503586*^9}, {3.7801379085710278`*^9, 3.7801379095755873`*^9}, {
   3.780137970043387*^9, 3.780137970151619*^9}, {3.780138068427099*^9, 
   3.780138070711514*^9}, {3.780138130875386*^9, 3.780138135031913*^9}, {
   3.780138214317121*^9, 3.780138219751935*^9}, {3.7801385597566357`*^9, 
   3.780138565831768*^9}, {3.7801386519073267`*^9, 3.7801386791768303`*^9}, 
   3.780138845563901*^9, 3.7802048921964684`*^9, {3.780205041818508*^9, 
   3.780205048011368*^9}, {3.7802183570179243`*^9, 3.780218357543932*^9}, {
   3.7802184032092447`*^9, 3.7802184034634933`*^9}, {3.780226447741231*^9, 
   3.7802264791641912`*^9}, {3.780226591821295*^9, 3.780226629756373*^9}, {
   3.7802266840922832`*^9, 3.780226750940415*^9}, {3.780226820604587*^9, 
   3.7802268494686747`*^9}, {3.7802268962235003`*^9, 3.780226899829465*^9}, {
   3.780227008157343*^9, 3.780227028956511*^9}, {3.780227363853519*^9, 
   3.780227400396896*^9}, {3.7802274409895573`*^9, 3.7802274442523947`*^9}, {
   3.78022756675*^9, 3.780227593038233*^9}, {3.780227642605917*^9, 
   3.780227656462954*^9}, {3.7802280876780653`*^9, 3.780228098300915*^9}, 
   3.7802281672542*^9, {3.780303615281309*^9, 3.780303634307447*^9}, {
   3.780314509921469*^9, 3.7803145415229225`*^9}, {3.780314578944851*^9, 
   3.7803145810013514`*^9}, {3.780314628318818*^9, 3.780314660318289*^9}, {
   3.7803146904317584`*^9, 3.7803146905494432`*^9}, {3.7803147517138433`*^9, 
   3.78031476788599*^9}, {3.7803148242722073`*^9, 3.7803148536775637`*^9}, 
   3.780315006838996*^9, {3.7803150410365405`*^9, 3.7803150487598567`*^9}, {
   3.7803150830571804`*^9, 3.780315096811359*^9}, {3.7803151753782945`*^9, 
   3.780315178850012*^9}, {3.7803158998048897`*^9, 3.780315909846547*^9}, {
   3.780315982036501*^9, 3.7803159840172043`*^9}, 3.780316103339176*^9, {
   3.780317050342106*^9, 3.7803170519129014`*^9}, {3.7803792651084146`*^9, 
   3.780379268383369*^9}, {3.780398685166683*^9, 3.780398692548244*^9}, {
   3.780398900009235*^9, 3.7803989263956127`*^9}, {3.7806360866918783`*^9, 
   3.780636104689204*^9}, {3.780655182337411*^9, 3.780655183326357*^9}, {
   3.780663720115828*^9, 3.78066372194374*^9}, {3.78066377283245*^9, 
   3.780663810193129*^9}, {3.780724361230797*^9, 3.780724375885573*^9}, {
   3.7807244101886683`*^9, 3.7807244226720657`*^9}, {3.78072455354954*^9, 
   3.7807245686852007`*^9}, {3.7807246474697866`*^9, 3.780724666510996*^9}, {
   3.780724720941691*^9, 3.7807247385091543`*^9}, {3.780724785437327*^9, 
   3.780724797100849*^9}, {3.780724833681519*^9, 3.7807248385746202`*^9}, {
   3.780724904030305*^9, 3.7807249269251547`*^9}, {3.780725011279355*^9, 
   3.780725023165166*^9}, {3.780725239808174*^9, 3.7807252453576117`*^9}, {
   3.780725398064246*^9, 3.780725398941162*^9}, 3.780735327043364*^9, {
   3.780736828245926*^9, 3.780736898931484*^9}, {3.780736979956345*^9, 
   3.780736996260491*^9}, {3.7807370737474403`*^9, 3.780737081125073*^9}, {
   3.780737118052636*^9, 3.780737126581122*^9}, {3.780737334661021*^9, 
   3.780737339316181*^9}, {3.7807429980427837`*^9, 3.780743026918737*^9}, {
   3.7807434849831543`*^9, 3.780743544262929*^9}, 3.780743588502861*^9, {
   3.780747201708248*^9, 3.780747213225233*^9}, {3.780747265838099*^9, 
   3.780747326218149*^9}, {3.780747358298465*^9, 3.7807473675452147`*^9}, 
   3.780755654546958*^9, {3.7807557514119673`*^9, 3.780755756942903*^9}, {
   3.780919832138605*^9, 3.7809199681663857`*^9}, {3.780919998502059*^9, 
   3.780920023173407*^9}, {3.780920468444528*^9, 3.780920489974799*^9}, {
   3.780920533797529*^9, 3.780920559736418*^9}, {3.7809207875275583`*^9, 
   3.7809208572554626`*^9}, 3.7809209857510843`*^9, {3.780921031398923*^9, 
   3.7809210909350433`*^9}, {3.7809211332710743`*^9, 3.780921204792581*^9}, {
   3.780921308950617*^9, 3.7809213128244247`*^9}, {3.780921348520091*^9, 
   3.7809214177995567`*^9}, {3.780921458071075*^9, 3.7809215424398746`*^9}, {
   3.7809216084712*^9, 3.7809216805699368`*^9}, {3.780921839656802*^9, 
   3.780921860167791*^9}, {3.7809849907598057`*^9, 3.7809849959390306`*^9}, {
   3.781251652403977*^9, 3.781251658577799*^9}, {3.78125170107364*^9, 
   3.781251739809607*^9}, {3.78125180230591*^9, 3.781251817169775*^9}, {
   3.781252308483913*^9, 3.781252449509194*^9}, {3.781252484085538*^9, 
   3.781252501017914*^9}, {3.781252563635051*^9, 3.781252596210527*^9}, {
   3.781255162903257*^9, 3.7812551778294487`*^9}, {3.781255648692253*^9, 
   3.781255708627307*^9}, {3.781255748105262*^9, 3.781255816371347*^9}, {
   3.78125833674111*^9, 3.7812583369485188`*^9}, {3.7812584223728657`*^9, 
   3.7812584278620443`*^9}, {3.7812624414160643`*^9, 3.781262602311288*^9}, {
   3.781262873483033*^9, 3.781262874040098*^9}, {3.781263439310231*^9, 
   3.781263466585116*^9}, 3.781263556808648*^9, {3.7812636092123137`*^9, 
   3.781263610649921*^9}, {3.7812660804114227`*^9, 3.781266097385289*^9}, {
   3.7812662067955027`*^9, 3.7812662510173264`*^9}, {3.7812675191014547`*^9, 
   3.781267527242135*^9}, 3.781267696074367*^9, {3.781268192796194*^9, 
   3.781268223227601*^9}, {3.7812683080808573`*^9, 3.7812683149069023`*^9}, {
   3.7813315541015472`*^9, 3.7813315559017553`*^9}, {3.7813329621607428`*^9, 
   3.78133299820292*^9}, {3.781333060256269*^9, 3.7813331666025047`*^9}, {
   3.781333283690423*^9, 3.7813334524098387`*^9}, {3.7813335211000347`*^9, 
   3.781333551965632*^9}, {3.7813339773231087`*^9, 3.781334026749153*^9}, {
   3.781340561198535*^9, 3.781340608700205*^9}, {3.781340806498466*^9, 
   3.781340809580317*^9}, {3.781343640832899*^9, 3.781343686535448*^9}, {
   3.7813437190210943`*^9, 3.781343732925016*^9}, {3.781344397201025*^9, 
   3.7813444096789093`*^9}, {3.781344461008494*^9, 3.781344461389543*^9}, {
   3.781344694867526*^9, 3.781344704622951*^9}, {3.78134490163523*^9, 
   3.781344927567513*^9}, {3.781345305424019*^9, 3.7813453452149553`*^9}, 
   3.781345690290146*^9, {3.781346019920661*^9, 3.781346020223859*^9}, 
   3.781346345072879*^9, 3.781347023897668*^9, 3.7813473678095903`*^9, 
   3.781347669986142*^9, {3.781349151059226*^9, 3.781349175780521*^9}, {
   3.7813502842158213`*^9, 3.78135029049828*^9}, {3.7813503221816072`*^9, 
   3.781350322532011*^9}, {3.781350388436048*^9, 3.781350420322507*^9}, {
   3.781350497672031*^9, 3.781350512369504*^9}, {3.781350668133675*^9, 
   3.7813506692681093`*^9}, {3.781350702181913*^9, 3.781350724258905*^9}, {
   3.781504382960513*^9, 3.781504446751878*^9}, {3.7815044905756283`*^9, 
   3.7815048334610853`*^9}, {3.7815049724186697`*^9, 3.781504987823574*^9}, {
   3.7815057381622257`*^9, 3.781505763470862*^9}, {3.7815064466405973`*^9, 
   3.7815064887379007`*^9}, {3.781506577395196*^9, 3.781506585535117*^9}, {
   3.7815066588832407`*^9, 3.781506689635563*^9}, {3.781507602464427*^9, 
   3.781507623537259*^9}, {3.7815077721782703`*^9, 3.781507776353271*^9}, {
   3.7815078922250547`*^9, 3.7815079049910593`*^9}, 3.781508145935677*^9, {
   3.78151573384324*^9, 3.781515756850273*^9}, {3.781515820964923*^9, 
   3.78151582233847*^9}, {3.781515854740102*^9, 3.7815159105788183`*^9}, {
   3.781517104996873*^9, 3.781517108531349*^9}, 3.781517335541675*^9, {
   3.781517455375022*^9, 3.781517487954731*^9}, {3.781517519938682*^9, 
   3.781517648305934*^9}, {3.781517984869389*^9, 3.781518027827161*^9}, 
   3.781518165922056*^9, 3.7815182270367107`*^9, {3.7815182798786*^9, 
   3.7815183052825327`*^9}, {3.7815184211576977`*^9, 3.7815184251087847`*^9}, 
   3.781518468536438*^9, 3.78151850240702*^9, {3.781518613172966*^9, 
   3.7815186223088617`*^9}, {3.781518978618742*^9, 3.781519061763308*^9}, {
   3.7815194521027927`*^9, 3.781519460206744*^9}, {3.781519589348857*^9, 
   3.7815196410465603`*^9}, {3.781519757094648*^9, 3.781519767987773*^9}, {
   3.781519943460746*^9, 3.781519951299378*^9}, {3.781520005102045*^9, 
   3.781520013958869*^9}, {3.78152010570085*^9, 3.7815202104513187`*^9}, 
   3.7815203369975863`*^9, {3.7818506204570704`*^9, 3.781850720021448*^9}, {
   3.781850771078165*^9, 3.7818507886932793`*^9}, {3.781850832038726*^9, 
   3.781850836279624*^9}, {3.7818514113034163`*^9, 3.7818514304063663`*^9}, {
   3.78185159928893*^9, 3.7818516004221497`*^9}, {3.781851703687187*^9, 
   3.78185171210247*^9}, {3.781852626137487*^9, 3.781852626502563*^9}, {
   3.781852662794278*^9, 3.781852664181869*^9}, {3.781854324647791*^9, 
   3.781854383046999*^9}, {3.781862552282795*^9, 3.78186263873004*^9}, {
   3.781862729609952*^9, 3.7818627416409073`*^9}, {3.78186330805969*^9, 
   3.781863329050497*^9}, {3.781863368605502*^9, 3.781863392170706*^9}, 
   3.7818636948714037`*^9, {3.7818637360422688`*^9, 3.7818637406189003`*^9}, 
   3.7818678896870327`*^9, {3.781868077135523*^9, 3.781868087081848*^9}, {
   3.781869527611513*^9, 3.781869566602285*^9}, {3.7818703688105707`*^9, 
   3.7818704676433897`*^9}, {3.7818706231675587`*^9, 
   3.7818706299969673`*^9}, {3.781870660203411*^9, 3.781870860811254*^9}, 
   3.7818710215958138`*^9, {3.781871063550151*^9, 3.781871073788177*^9}, {
   3.7818733247509403`*^9, 3.781873385821883*^9}, {3.781873562447061*^9, 
   3.781873570605954*^9}, {3.7819351931842327`*^9, 3.781935203837141*^9}, {
   3.781935547279311*^9, 3.781935552157308*^9}, {3.781935770431561*^9, 
   3.7819357714851294`*^9}, {3.7819362549429293`*^9, 
   3.7819363064672537`*^9}, {3.781936560816513*^9, 3.781936567660733*^9}, {
   3.781937979102579*^9, 3.7819380569413967`*^9}, {3.7819381911925983`*^9, 
   3.781938226413103*^9}, {3.7819384410793*^9, 3.7819384684932337`*^9}, {
   3.781938670230958*^9, 3.7819386803719378`*^9}, {3.781944559810403*^9, 
   3.7819445839177227`*^9}, {3.7819446252628098`*^9, 3.781944634221629*^9}, {
   3.7819520377243967`*^9, 3.781952264482184*^9}, {3.781952981957507*^9, 
   3.781953076574439*^9}, {3.7820230422280684`*^9, 3.7820231558753138`*^9}, {
   3.782024289236576*^9, 3.782024290290842*^9}, {3.782024343654887*^9, 
   3.782024360674745*^9}, {3.782024399748801*^9, 3.7820244198917*^9}, 
   3.782024514789754*^9, {3.782024653237462*^9, 3.782024654486732*^9}, {
   3.782025557552149*^9, 3.7820255944031973`*^9}, {3.782044968149392*^9, 
   3.782044968597557*^9}, {3.782451598153105*^9, 3.7824516829641657`*^9}, {
   3.782454731809368*^9, 3.782454781936081*^9}, {3.7824550476040583`*^9, 
   3.782455056863421*^9}, {3.782457393511477*^9, 3.782457402484833*^9}, {
   3.782458282818939*^9, 3.782458301714995*^9}, {3.782458482703322*^9, 
   3.7824585084957848`*^9}, {3.7824734523435173`*^9, 
   3.7824734643574553`*^9}, {3.7824752839947987`*^9, 
   3.7824752954476223`*^9}, {3.7824753448533983`*^9, 
   3.7824754123534937`*^9}, {3.782476061427412*^9, 3.782476117522197*^9}, {
   3.782476162179514*^9, 3.7824761881320066`*^9}, {3.7824763629605494`*^9, 
   3.782476458645713*^9}, 3.7824769778744783`*^9, {3.782481636579982*^9, 
   3.7824816392252903`*^9}, {3.782539649704586*^9, 3.782539653316557*^9}, {
   3.7825396843460083`*^9, 3.782539755394442*^9}, {3.782539793513411*^9, 
   3.782539804292664*^9}, {3.782540551813972*^9, 3.7825406226603947`*^9}, {
   3.782540666825448*^9, 3.7825406679252853`*^9}, {3.78254083016506*^9, 
   3.782540870036973*^9}, {3.78254155136436*^9, 3.782541555242132*^9}, {
   3.7825424466919518`*^9, 3.782542456105324*^9}, {3.7825436401678457`*^9, 
   3.782543641495294*^9}, {3.7825445707267027`*^9, 3.782544663605441*^9}, {
   3.782544845453123*^9, 3.782544934188038*^9}, {3.782557536053726*^9, 
   3.782557539844822*^9}, {3.782557614186605*^9, 3.7825576775331717`*^9}, {
   3.7825577311753798`*^9, 3.7825577335568123`*^9}, {3.78255866206915*^9, 
   3.78255868082227*^9}, {3.782559794410534*^9, 3.7825598010159397`*^9}, {
   3.782564722874673*^9, 3.782564822566935*^9}, {3.782625473463767*^9, 
   3.782625523077004*^9}, {3.782626527480789*^9, 3.782626555221066*^9}, {
   3.782628313381473*^9, 3.7826283573795424`*^9}, {3.782628393944696*^9, 
   3.782628412586809*^9}, {3.782628506219174*^9, 3.782628506581091*^9}, {
   3.782629223624888*^9, 3.782629245957477*^9}, {3.782647267855591*^9, 
   3.782647295321938*^9}, {3.7826481398687696`*^9, 3.782648143173006*^9}, {
   3.782648824049296*^9, 3.7826488334789047`*^9}, {3.7826507768124123`*^9, 
   3.782650784742762*^9}, 3.7827105602999496`*^9, {3.782710617681542*^9, 
   3.7827106862586*^9}, {3.782711816340158*^9, 3.782711821538828*^9}, {
   3.782712835092155*^9, 3.7827128408588943`*^9}, {3.78271355618027*^9, 
   3.782713578722574*^9}, {3.7827158065004683`*^9, 3.78271587005095*^9}, {
   3.782716116580687*^9, 3.782716201363636*^9}, {3.782716360212743*^9, 
   3.782716508179335*^9}, {3.7827166131547527`*^9, 3.7827167219411287`*^9}, {
   3.7827167817828083`*^9, 3.782716821377851*^9}, {3.7827170854019117`*^9, 
   3.782717166515605*^9}, {3.78271911170367*^9, 3.782719153252634*^9}, {
   3.782720796121977*^9, 3.782720911715502*^9}, {3.782723116119348*^9, 
   3.782723206405855*^9}, {3.782723276647914*^9, 3.782723284550604*^9}, {
   3.782723444232065*^9, 3.78272351189535*^9}, {3.782723595769779*^9, 
   3.782723614758135*^9}, {3.782724494975464*^9, 3.7827245012705603`*^9}, {
   3.7827255997843237`*^9, 3.782725760948786*^9}, {3.7827258611287394`*^9, 
   3.782725890237013*^9}, {3.782726354266576*^9, 3.782726381751547*^9}, {
   3.78273551348203*^9, 3.782735519194113*^9}, {3.782822739656438*^9, 
   3.7828227680541763`*^9}, {3.782822817722217*^9, 3.782822818965835*^9}, {
   3.7830604729160852`*^9, 3.783060483041485*^9}, 3.7836810792413473`*^9, {
   3.783858970627803*^9, 3.783858977232963*^9}, {3.784628802303034*^9, 
   3.784628822093359*^9}, {3.784628855472868*^9, 3.78462885560226*^9}, {
   3.784632296016717*^9, 3.78463233785854*^9}, {3.785156874595542*^9, 
   3.785156878882983*^9}, {3.7854937962655907`*^9, 3.785493796584367*^9}, {
   3.7854938434484797`*^9, 3.785493851992375*^9}, {3.788617905654035*^9, 
   3.788617918707632*^9}, {3.788618105238886*^9, 3.788618208522005*^9}, {
   3.7886184952531643`*^9, 3.7886185746456327`*^9}, {3.7886186372712097`*^9, 
   3.788618686789544*^9}, {3.788690633649912*^9, 3.7886906987370453`*^9}, {
   3.78869087526782*^9, 3.788690875711285*^9}, {3.788691048912538*^9, 
   3.7886910497110577`*^9}, {3.7886921023703012`*^9, 3.788692129569334*^9}, {
   3.788692174288838*^9, 3.788692196159107*^9}, {3.788693057490974*^9, 
   3.7886930576968527`*^9}, {3.788693130337926*^9, 3.788693132768833*^9}, {
   3.7886939771866827`*^9, 3.788693984049259*^9}, {3.788694452848711*^9, 
   3.788694519856097*^9}, {3.788696717746602*^9, 3.788696749299996*^9}, {
   3.7886967838113194`*^9, 3.788696818130364*^9}, {3.788855105611684*^9, 
   3.788855115897151*^9}, {3.8093257578410835`*^9, 3.8093257689225245`*^9}, 
   3.809339169505373*^9, {3.809339220178842*^9, 3.8093392218148327`*^9}, {
   3.8093393387264132`*^9, 3.809339389215488*^9}, 3.809339425112774*^9, {
   3.8093395463763433`*^9, 3.809339547768543*^9}, {3.8093396478949823`*^9, 
   3.809339657187423*^9}, {3.809348840027397*^9, 3.8093488789043818`*^9}, {
   3.809416286000101*^9, 3.809416286413066*^9}, {3.8094163650788283`*^9, 
   3.8094163785830965`*^9}, {3.809417347571501*^9, 3.809417358830572*^9}, {
   3.8096868334293733`*^9, 3.8096868535659485`*^9}, {3.80968688421953*^9, 
   3.809686937795331*^9}, {3.809692586052579*^9, 3.8096925866615543`*^9}, 
   3.8140020014599447`*^9, {3.8142551666074915`*^9, 3.8142551776034856`*^9}, {
   3.816426508131044*^9, 3.81642652694652*^9}, {3.8164265830208535`*^9, 
   3.8164265937858205`*^9}, {3.8164266945499105`*^9, 3.816426699250165*^9}, 
   3.816427078031349*^9, {3.816427351508273*^9, 3.8164273554520717`*^9}, {
   3.8164275256860895`*^9, 3.816427593720165*^9}, {3.81642766860291*^9, 
   3.8164276752081804`*^9}, 3.816427737600688*^9, {3.81642804759515*^9, 
   3.816428081527974*^9}, {3.8164293614923215`*^9, 3.816429373742219*^9}, {
   3.8164298047803717`*^9, 3.8164298328747945`*^9}, {3.8164298901499915`*^9, 
   3.8164298931777315`*^9}, {3.8169533454052315`*^9, 
   3.8169533588353243`*^9}, {3.816954116743822*^9, 3.8169541191294556`*^9}, {
   3.8170433891053357`*^9, 3.8170434029117346`*^9}, {3.8170434469711046`*^9, 
   3.8170435286943283`*^9}, 3.81704362180372*^9, {3.8170436552816553`*^9, 
   3.8170436638618817`*^9}, {3.8171021990866995`*^9, 3.817102357636374*^9}, {
   3.8171261786960087`*^9, 3.817126205667425*^9}, {3.8187644892954025`*^9, 
   3.8187645158713865`*^9}, {3.8188313489310665`*^9, 
   3.8188314828627396`*^9}, {3.818832001671663*^9, 3.8188320235662994`*^9}, {
   3.8188322371706004`*^9, 3.818832238909611*^9}, 3.818832437903616*^9, {
   3.8188445794390783`*^9, 3.8188445999863796`*^9}, {3.8188527429567556`*^9, 
   3.8188527714089127`*^9}, 3.8189238704843073`*^9, {3.8189339528759995`*^9, 
   3.8189339739548507`*^9}, 3.818937744562377*^9, {3.8190130431165514`*^9, 
   3.8190130552298307`*^9}, {3.8193658825917835`*^9, 3.819365890023948*^9}, {
   3.819365942524087*^9, 3.8193660774183383`*^9}, {3.819372225166254*^9, 
   3.8193722677028356`*^9}, 3.8194195187557564`*^9, {3.819421008655896*^9, 
   3.819421009378614*^9}, {3.819524010297634*^9, 3.819524016357782*^9}, {
   3.81952544191868*^9, 3.8195254439716578`*^9}, {3.8195269529970922`*^9, 
   3.819526957410363*^9}, {3.8195282195959377`*^9, 3.819528250152198*^9}, {
   3.819530080473262*^9, 3.819530153473873*^9}, {3.8195301914083304`*^9, 
   3.819530192301826*^9}, {3.8195388991083703`*^9, 3.8195390105877295`*^9}, {
   3.819539559270877*^9, 3.8195395608120813`*^9}, {3.8195400044717636`*^9, 
   3.8195400056756496`*^9}, {3.8195404123752193`*^9, 
   3.8195404137312126`*^9}, {3.819541315765624*^9, 3.819541316946864*^9}, {
   3.8195416696407633`*^9, 3.819541670953285*^9}, {3.819541943251955*^9, 
   3.8195419445134315`*^9}, {3.8195419947214627`*^9, 
   3.8195419958723135`*^9}, {3.819542231419731*^9, 3.8195422477451134`*^9}, 
   3.819543093045414*^9, {3.8195512825938835`*^9, 3.819551290548165*^9}, {
   3.8196075282588577`*^9, 3.8196075374478245`*^9}, {3.819608740073312*^9, 
   3.8196088430782433`*^9}, {3.8196099271203213`*^9, 3.819610030813107*^9}, {
   3.819610308296899*^9, 3.819610345988778*^9}, {3.8196107114635916`*^9, 
   3.8196109002948484`*^9}, {3.8196110997620797`*^9, 
   3.8196111293217707`*^9}, {3.819611234816989*^9, 3.819611245754455*^9}, {
   3.8196208236093874`*^9, 3.8196208269984894`*^9}, {3.819620948517706*^9, 
   3.8196209517785015`*^9}, {3.819620983467642*^9, 3.819621005909875*^9}, {
   3.81962683054431*^9, 3.8196268408999767`*^9}, {3.8199692520426164`*^9, 
   3.8199692527967277`*^9}, {3.8201342322746525`*^9, 
   3.8201342390927563`*^9}, {3.820232131817359*^9, 3.8202321610604672`*^9}, 
   3.832820972219041*^9, 3.832821210219068*^9, {3.832823376812335*^9, 
   3.8328233782051535`*^9}, {3.8328240662165565`*^9, 
   3.8328240731517286`*^9}, {3.832833492693057*^9, 3.832833493817151*^9}, {
   3.8328390607186747`*^9, 3.8328390925250325`*^9}, 3.833343912385878*^9, {
   3.8465630615073996`*^9, 3.846563149758067*^9}, 3.846564551280908*^9, {
   3.8473334964030514`*^9, 3.8473335000462112`*^9}, {3.847333534709756*^9, 
   3.8473335826793213`*^9}, 3.847334588424261*^9, {3.8473388184478855`*^9, 
   3.847338841332634*^9}, {3.8473397868934574`*^9, 3.847339787389104*^9}, {
   3.847340760924274*^9, 3.8473408205454454`*^9}, {3.847341270731394*^9, 
   3.8473412744962234`*^9}, {3.8474231637571125`*^9, 
   3.8474231739920197`*^9}, {3.8474232427742333`*^9, 
   3.8474233283662496`*^9}, {3.847424052552133*^9, 3.8474240529156113`*^9}, {
   3.84744867872357*^9, 3.847448701558173*^9}, {3.847448736165986*^9, 
   3.847448736733077*^9}, {3.847448858388784*^9, 3.8474488969505143`*^9}, {
   3.847449960725917*^9, 3.8474499642837505`*^9}, {3.8474509284715066`*^9, 
   3.8474509672980595`*^9}, {3.8475154001731195`*^9, 3.847515501872913*^9}, 
   3.848138485467434*^9, {3.8481400028356047`*^9, 3.8481400610654697`*^9}, {
   3.8508338414477167`*^9, 3.8508338470450153`*^9}, {3.8508341034086504`*^9, 
   3.850834147915099*^9}, {3.8508342779624186`*^9, 3.850834281606491*^9}, 
   3.850834326719946*^9, {3.850834385642392*^9, 3.850834386414631*^9}, {
   3.85087621013154*^9, 3.8508762259305806`*^9}, {3.850877855012145*^9, 
   3.8508778635225286`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"f2e80695-b028-4f2e-9d99-3f821a702f2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"T10", "[", "2", "]"}], ",", 
   RowBox[{"T10", "[", "3", "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"1", ",", "6"}], "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"2", ",", "5"}], "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"2", ",", "6"}], "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"3", ",", "5"}], "]"}], ",", 
   RowBox[{"F2", "[", 
    RowBox[{"3", ",", "6"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"F4", "[", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"1", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"H", "[", 
    RowBox[{"2", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"2", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"3", ",", "4", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "1", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "3", ",", "5"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"4", ",", "3", ",", "6"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "3", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "1", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "2", ",", "4"}], "]"}], ",", 
   RowBox[{"f", "[", 
    RowBox[{"6", ",", "3", ",", "4"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.848140088717121*^9, 3.8481401722946997`*^9, 
  3.848140249760625*^9, 3.848140320621426*^9, 3.8481404684420743`*^9, 
  3.84814077275258*^9, 3.848140925529871*^9, 3.8481410278751907`*^9, 
  3.848141116305995*^9, 3.8481413999007463`*^9, 3.8481414458248916`*^9, 
  3.848141507737053*^9, 3.848141614739921*^9, 3.848141850925292*^9, 
  3.848141932525552*^9, 3.8508336761858435`*^9, 3.8508343976823616`*^9, 
  3.8508951053397627`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"f3cca801-eba0-40dd-8330-efe97723005b"],

Cell[BoxData["37"], "Output",
 CellChangeTimes->{3.848140088717121*^9, 3.8481401722946997`*^9, 
  3.848140249760625*^9, 3.848140320621426*^9, 3.8481404684420743`*^9, 
  3.84814077275258*^9, 3.848140925529871*^9, 3.8481410278751907`*^9, 
  3.848141116305995*^9, 3.8481413999007463`*^9, 3.8481414458248916`*^9, 
  3.848141507737053*^9, 3.848141614739921*^9, 3.848141850925292*^9, 
  3.848141932525552*^9, 3.8508336761858435`*^9, 3.8508343976823616`*^9, 
  3.850895105355664*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"237217e6-5dfa-41c6-aff8-348d219ef07e"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.850833054210663*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"765e64e6-3f4b-4530-848d-7d9dedafb360"],

Cell[TextData[StyleBox["The third step below is the search for solutions. As \
described in the paper, it amounts to minimize, to 0 if possible, the \
quantity \[OpenCurlyDoubleQuote]square2\[CloseCurlyDoubleQuote], given some \
constraints. These constraints are the input to specify here: \
\[OpenCurlyDoubleQuote]R42 > 0.001\[CloseCurlyDoubleQuote] for de Sitter, \
\[OpenCurlyDoubleQuote]-10^-7 < R42 < 10^-7\[CloseCurlyDoubleQuote] for \
Minkowski, \[OpenCurlyDoubleQuote]R42 < - 0.001\[CloseCurlyDoubleQuote] for \
anti-de Sitter. In addition, one should impose all \
\[OpenCurlyDoubleQuote]T10[I] <= 0\[CloseCurlyDoubleQuote] for a set I that \
contains only Dp. We give again an example below, to be modified according to \
the solution class considered. In NMinimize, one can add before \
\[OpenCurlyDoubleQuote]Tolerance\[CloseCurlyDoubleQuote] the option \
\[OpenCurlyDoubleQuote]SearchPoints\[CloseCurlyDoubleQuote]\[Rule]50: this \
can speed up the minimization, leading however to a less precise result, with \
the risk of not finding a solution. A further option is to add, after the \
Method, the specifications \[OpenCurlyDoubleQuote]AccuracyGoal\[Rule]30, \
PrecisionGoal\[Rule]30\[CloseCurlyDoubleQuote]. The minimization can last \
approximately 2 hours. After that, some features of the solution are \
evaluated, namely the 4d Ricci scalar R42 and the maximal error on the \
equations.\nOne should remove the comments to evaluate the following: remove \
the 2 \[OpenCurlyDoubleQuote](*H\[CloseCurlyDoubleQuote] and the 2 \
\[OpenCurlyDoubleQuote]H*)\[CloseCurlyDoubleQuote].",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.8508767140363836`*^9, 
   3.8508768137328844`*^9}, {3.8508941745039206`*^9, 3.850894231934566*^9}, {
   3.860664228042923*^9, 3.8606642738286695`*^9}, {3.8606643951723456`*^9, 
   3.860664595636391*^9}, {3.860664677242753*^9, 
   3.8606646810867414`*^9}},ExpressionUUID->"cbec878a-b54b-42a9-8a66-\
ca03c8f8ce74"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"bb81607f-5c33-46ac-bae2-580461991c66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Search", " ", "for", " ", "solutions"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"H", "\[IndentingNewLine]", 
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{"solution", "=", "\[IndentingNewLine]", 
      RowBox[{"NMinimize", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"square2", ",", " ", 
          RowBox[{
           RowBox[{"R42", " ", ">", " ", "0.001"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"T10", "[", "3", "]"}], "<=", " ", "0"}]}]}], "}"}], ",", 
        "variables2", ",", 
        RowBox[{"Method", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"\"\<RandomSearch\>\"", ",", 
           RowBox[{"Method", "->", "\"\<InteriorPoint\>\""}], ",", 
           RowBox[{"\"\<Tolerance\>\"", "\[Rule]", "0"}]}], "}"}]}]}], 
       "]"}]}], "]"}], " ", "\[IndentingNewLine]", "H"}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, 3.8508344512496166`*^9, {3.850835480479905*^9, 
   3.850835513992734*^9}, {3.85083659300943*^9, 3.850836610362791*^9}, {
   3.8508368117805915`*^9, 3.850836811983575*^9}, {3.8508767493947573`*^9, 
   3.850876753990204*^9}, {3.8508768536211805`*^9, 3.8508768552869525`*^9}, 
   3.8606641246546555`*^9, {3.860664203857219*^9, 
   3.8606642043641996`*^9}},ExpressionUUID->"497257b2-fb43-411b-a8ed-\
1d670ed6919c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Features", " ", "of", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"H", "\[IndentingNewLine]", "R42"}], "/.", 
      RowBox[{
       RowBox[{"solution", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", 
       RowBox[{"(*", 
        RowBox[{
        "Value", " ", "of", " ", "the", " ", "4", "d", " ", "Ricci", " ", 
         "scalar"}], "*)"}], "\[IndentingNewLine]", "check3"}]}], "=", 
     RowBox[{"check2", "/.", " ", 
      RowBox[{"solution", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"Max", "[", "check3", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Min", "[", "check3", "]"}]}]}], "]"}], " ", 
     RowBox[{"(*", 
      RowBox[{
      "Maximal", " ", "error", " ", "on", " ", "the", " ", "equations"}], 
      "*)"}], "\[IndentingNewLine]", "H"}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, 3.8508344756874313`*^9, {3.850836308504205*^9, 
   3.8508363142904468`*^9}, {3.850836490890444*^9, 3.850836496999298*^9}, {
   3.850836602416095*^9, 3.850836606502276*^9}, {3.8508368073637533`*^9, 
   3.850836807579976*^9}, {3.850876243273104*^9, 3.8508762889960594`*^9}, {
   3.850894323968584*^9, 3.850894329963095*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"96ef5672-bff5-42a2-a5c3-ff59b10ed4c5"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850833054210663*^9, {3.8508354688257704`*^9, 3.850835478674426*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"01eb42cd-69e0-4c6f-8077-87b4249ea5ae"],

Cell[TextData[StyleBox["In view of obtaining a good solution, one should \
typically get at this step a square2 minimized to a value (appearing as \
\[OpenCurlyDoubleQuote]solution[[1]]\[CloseCurlyDoubleQuote]) smaller than \
10^-6, and the maximum of check2 evaluated on the solution smaller than \
10^-3.\nThe last step consists in refining the candidate solution found with \
the previous NMinimize, as described in the paper, using the tools below. Two \
methods are proposed, one should pick one of them. In both, one should enter \
as input the constraints on R42 and T10[I] as previously. In the second \
method, one should additionally enter a value for the radius \
\[OpenCurlyDoubleQuote]A\[CloseCurlyDoubleQuote]. Features of the solution \
are again computed afterwards.\nOne should remove the comments to evaluate \
the following: remove the 2 \
\[OpenCurlyDoubleQuote](*H\[CloseCurlyDoubleQuote] and the 2 \
\[OpenCurlyDoubleQuote]H*)\[CloseCurlyDoubleQuote].",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.850836683794097*^9, 
   3.850836685242553*^9}, {3.850836866720173*^9, 3.850836887436284*^9}, {
   3.850877078686373*^9, 3.850877128665965*^9}, {3.850894385255988*^9, 
   3.850894480753674*^9}, {3.850894521735069*^9, 3.850894638392685*^9}, {
   3.850894779836747*^9, 
   3.850894834513233*^9}},ExpressionUUID->"bf3c824b-6c60-47b3-9064-\
b4f81a294384"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "INPUT", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Refine", " ", "the", " ", "solution"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Method", " ", "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"H", "\[IndentingNewLine]", "point"}], "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "variables2", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"point", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"variables2", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"variables2", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"solution", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"newsolution", "=", 
     RowBox[{
      RowBox[{"FindMinimum", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"square2", ",", " ", 
          RowBox[{
           RowBox[{"R42", " ", ">", " ", "0.001"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"T10", "[", "3", "]"}], "<=", " ", "0"}]}]}], "}"}], ",", 
        "point", ",", " ", 
        RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "30"}], ",", 
        RowBox[{"MaxIterations", "\[Rule]", "100000000"}]}], "]"}], 
      "\[IndentingNewLine]", "H"}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Method", " ", "2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"H", "\[IndentingNewLine]", "pbar"}], "=", 
     RowBox[{"variables2", "/.", 
      RowBox[{"solution", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"A", "=", 
     RowBox[{"10", "^", "0"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"epsilon", "=", 
     RowBox[{"A", "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"solution", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"domain", " ", "=", " ", 
     RowBox[{"Ball", "[", 
      RowBox[{"pbar", ",", " ", "epsilon"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"newsolution", "=", 
     RowBox[{
      RowBox[{"FindMinimum", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"square2", " ", ",", " ", 
          RowBox[{
           RowBox[{"variables2", " ", "\[Element]", "domain"}], " ", "&&", 
           " ", 
           RowBox[{"R42", " ", ">", " ", "0.001"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"T10", "[", "3", "]"}], "<=", " ", "0"}]}]}], "}"}], ",", 
        "variables2", ",", " ", 
        RowBox[{"AccuracyGoal", "\[Rule]", "30"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "30"}]}], "]"}], 
      "\[IndentingNewLine]", "H"}]}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.780120350322089*^9, 3.780120363920542*^9}, {
   3.78012040230744*^9, 3.7801204310724707`*^9}, {3.780120719840967*^9, 
   3.780120733074333*^9}, {3.780120797649081*^9, 3.7801208388826303`*^9}, 
   3.780121932846726*^9, {3.780136012858782*^9, 3.780136014055015*^9}, 
   3.780137381316949*^9, {3.78013751082542*^9, 3.780137512295288*^9}, 
   3.780138656338909*^9, {3.780138785403494*^9, 3.7801387864238167`*^9}, 
   3.780204897162896*^9, {3.780216062106546*^9, 3.780216063157915*^9}, 
   3.780228000520133*^9, {3.78028734821491*^9, 3.780287381219624*^9}, {
   3.780301011886312*^9, 3.780301024139555*^9}, {3.780301093708583*^9, 
   3.780301097483618*^9}, {3.7803012832943296`*^9, 3.780301346411975*^9}, {
   3.780301377310481*^9, 3.780301382909305*^9}, 3.7803034612472115`*^9, {
   3.7803157251233015`*^9, 3.7803157266053705`*^9}, {3.780379178064247*^9, 
   3.780379178397176*^9}, 3.780379219103128*^9, {3.780379801202888*^9, 
   3.780379802414921*^9}, 3.780386932808236*^9, {3.780395271467556*^9, 
   3.7803952734159393`*^9}, 3.780395406426684*^9, {3.780398489071949*^9, 
   3.780398579996163*^9}, {3.780398714047646*^9, 3.7803987148905687`*^9}, {
   3.7806353177486553`*^9, 3.780635318912066*^9}, 3.7806551970242033`*^9, {
   3.780663331332075*^9, 3.780663332431539*^9}, {3.780735376821398*^9, 
   3.780735397860078*^9}, 3.780755703410725*^9, {3.780808429803994*^9, 
   3.780808455340377*^9}, {3.780808581308833*^9, 3.780808585080418*^9}, {
   3.7808086164609423`*^9, 3.780808634377743*^9}, {3.780825337664639*^9, 
   3.780825360655328*^9}, {3.780825392688487*^9, 3.780825478335948*^9}, {
   3.780826925456189*^9, 3.780827080272212*^9}, {3.780827152130026*^9, 
   3.7808272448963327`*^9}, {3.780828054867549*^9, 3.7808280652967873`*^9}, {
   3.780828100416885*^9, 3.7808281186726637`*^9}, 3.7808281940353603`*^9, 
   3.7808937435791893`*^9, 3.780894153047654*^9, {3.7808944485863132`*^9, 
   3.7808944489037848`*^9}, {3.780894479319703*^9, 3.780894488551169*^9}, 
   3.780919502372939*^9, {3.7812674206505613`*^9, 3.7812674250173063`*^9}, {
   3.781269310940724*^9, 3.781269312186528*^9}, 3.781269354587075*^9, {
   3.781333656602216*^9, 3.781333656808711*^9}, {3.781333693169767*^9, 
   3.781333742505673*^9}, {3.781333782666133*^9, 3.781333841790943*^9}, 
   3.781333887467968*^9, {3.781334464458311*^9, 3.781334499449388*^9}, {
   3.781334596522737*^9, 3.781334640009787*^9}, {3.781334705642991*^9, 
   3.781334709001562*^9}, {3.781334778121655*^9, 3.7813347797375174`*^9}, {
   3.7813348839989967`*^9, 3.781334904414824*^9}, 3.781334936060701*^9, 
   3.781334969117052*^9, 3.781344229695956*^9, {3.781344297840741*^9, 
   3.781344312796966*^9}, {3.781344344768168*^9, 3.781344377376511*^9}, {
   3.781345849711639*^9, 3.7813458597567472`*^9}, 3.781347797518203*^9, {
   3.781348202898848*^9, 3.7813482194869633`*^9}, {3.7813483045136433`*^9, 
   3.781348308703072*^9}, 3.781348374131654*^9, {3.781348479652405*^9, 
   3.781348489152688*^9}, {3.7813487459686747`*^9, 3.7813487590644484`*^9}, {
   3.78134888638729*^9, 3.781348962895318*^9}, {3.781349009809947*^9, 
   3.781349025859602*^9}, 3.78134907561906*^9, {3.781350312966714*^9, 
   3.781350338128744*^9}, {3.7813504608851547`*^9, 3.781350481344963*^9}, 
   3.781350519844067*^9, {3.781350684148748*^9, 3.7813506843210793`*^9}, {
   3.781350714547204*^9, 3.781350750836062*^9}, {3.781350784579471*^9, 
   3.7813508185770082`*^9}, {3.78135087480274*^9, 3.78135091899562*^9}, 
   3.781504884550749*^9, {3.781505320594617*^9, 3.781505367454921*^9}, {
   3.781505491378631*^9, 3.781505563070876*^9}, {3.7815056253299713`*^9, 
   3.781505677058169*^9}, {3.78150592945767*^9, 3.781505939086748*^9}, {
   3.781506125743937*^9, 3.7815061328001633`*^9}, {3.781506316868395*^9, 
   3.781506413310123*^9}, {3.781506506194405*^9, 3.781506545488172*^9}, {
   3.781506617951951*^9, 3.7815066250882607`*^9}, 3.7815067099699183`*^9, {
   3.7815067888328*^9, 3.7815068115987663`*^9}, {3.78150690292784*^9, 
   3.7815070237587442`*^9}, {3.781507399409564*^9, 3.7815075568981867`*^9}, {
   3.7815076449147463`*^9, 3.7815077553922367`*^9}, {3.7815078235066223`*^9, 
   3.781507870830667*^9}, {3.781508075810067*^9, 3.78150811662394*^9}, {
   3.781515660916781*^9, 3.781515680853281*^9}, {3.7815157806607943`*^9, 
   3.781515786209531*^9}, {3.781515937909074*^9, 3.7815159621958723`*^9}, {
   3.7815171196203833`*^9, 3.781517132690308*^9}, {3.781517313923087*^9, 
   3.78151734528584*^9}, {3.7815179248047657`*^9, 3.7815179358124657`*^9}, {
   3.781518247686191*^9, 3.781518254098802*^9}, {3.781518484373559*^9, 
   3.781518554659182*^9}, {3.781519748487246*^9, 3.781519748819377*^9}, {
   3.781519847927166*^9, 3.7815198571714993`*^9}, 3.7815203171680717`*^9, {
   3.781849552038794*^9, 3.78184956075702*^9}, {3.781850170438295*^9, 
   3.781850257447016*^9}, {3.781850293159772*^9, 3.781850299768989*^9}, {
   3.781850749351507*^9, 3.781850756359009*^9}, 3.781850807241519*^9, {
   3.78185086290557*^9, 3.7818508629601994`*^9}, {3.781851148649828*^9, 
   3.781851168361156*^9}, 3.7818514635614147`*^9, {3.7818516339757833`*^9, 
   3.781851646201812*^9}, {3.7818525944326353`*^9, 3.781852611546301*^9}, {
   3.78185424916247*^9, 3.781854282762384*^9}, {3.781854402842462*^9, 
   3.781854407194335*^9}, {3.7818626768289747`*^9, 3.7818626927293167`*^9}, {
   3.7818633509246387`*^9, 3.78186338228168*^9}, {3.781867474798134*^9, 
   3.781867487757965*^9}, {3.7818675340296383`*^9, 3.781867539053617*^9}, {
   3.78186765292761*^9, 3.781867712012002*^9}, 3.781867905768526*^9, {
   3.781867950571759*^9, 3.781867953372293*^9}, {3.78186812847987*^9, 
   3.781868132428793*^9}, {3.781868192254013*^9, 3.781868203914234*^9}, {
   3.781868261810122*^9, 3.781868330510037*^9}, 3.781868938875617*^9, {
   3.7818690709577093`*^9, 3.781869101723816*^9}, {3.781873224198977*^9, 
   3.7818732352476673`*^9}, {3.781873585151628*^9, 3.781873606252261*^9}, {
   3.781935050560832*^9, 3.7819350633097563`*^9}, {3.781935164688815*^9, 
   3.781935170829465*^9}, {3.7819352286708612`*^9, 3.781935235149562*^9}, {
   3.781935275297214*^9, 3.781935362689221*^9}, {3.781935572539813*^9, 
   3.781935610977518*^9}, {3.78193576173582*^9, 3.781935814289352*^9}, {
   3.781935992027052*^9, 3.781936050161615*^9}, {3.7819363245071583`*^9, 
   3.781936352048493*^9}, {3.781936551273963*^9, 3.781936615169129*^9}, {
   3.781936758634494*^9, 3.7819367969292393`*^9}, {3.781937282381568*^9, 
   3.781937309693088*^9}, {3.7819374630003767`*^9, 3.7819374919179697`*^9}, {
   3.7819380723933973`*^9, 3.781938124253244*^9}, {3.781938250746497*^9, 
   3.7819382971169643`*^9}, {3.7819384972286043`*^9, 3.78193856524863*^9}, {
   3.7819386960715103`*^9, 3.781938725377042*^9}, {3.7819388157923937`*^9, 
   3.781938827933071*^9}, 3.781951878892646*^9, {3.781951914420496*^9, 
   3.7819519428659143`*^9}, {3.781952968356758*^9, 3.781952971940237*^9}, {
   3.7820231723387823`*^9, 3.7820232119598513`*^9}, {3.7820254780855503`*^9, 
   3.782025499425293*^9}, {3.782044272679963*^9, 3.782044298534195*^9}, {
   3.7820449798139353`*^9, 3.782044993731504*^9}, {3.782454847376129*^9, 
   3.7824548615199003`*^9}, 3.78245654444872*^9, {3.782456583872877*^9, 
   3.782456589969314*^9}, {3.782458155022449*^9, 3.782458155213353*^9}, 
   3.782474319427784*^9, 3.782475942132154*^9, {3.782476205331409*^9, 
   3.7824762393163567`*^9}, {3.782476882244157*^9, 3.782476893712316*^9}, {
   3.7825404445818787`*^9, 3.782540482614098*^9}, {3.782540679509656*^9, 
   3.7825407097821712`*^9}, {3.7825414659900303`*^9, 3.782541510518062*^9}, {
   3.78254238770264*^9, 3.7825424253980083`*^9}, {3.782543564918474*^9, 
   3.78254359347717*^9}, {3.782544482518856*^9, 3.782544531686863*^9}, {
   3.782557405206582*^9, 3.782557419878478*^9}, {3.782558619095314*^9, 
   3.782558638308275*^9}, {3.782559475831304*^9, 3.7825594995115843`*^9}, {
   3.782560564119822*^9, 3.7825606045811787`*^9}, {3.78262648061453*^9, 
   3.782626488374959*^9}, {3.7826271599741907`*^9, 3.782627179474965*^9}, {
   3.782628224662245*^9, 3.782628236694408*^9}, {3.782629119094523*^9, 
   3.782629156467287*^9}, {3.7826298823408537`*^9, 3.782629903331464*^9}, {
   3.782648065046234*^9, 3.782648090741797*^9}, {3.782648761635594*^9, 
   3.782648771090591*^9}, {3.782649919846043*^9, 3.7826499335260143`*^9}, {
   3.7826512466932*^9, 3.7826512570587473`*^9}, {3.782711749379889*^9, 
   3.782711763203794*^9}, {3.7827127923076057`*^9, 3.7827128030723257`*^9}, {
   3.782713514628169*^9, 3.7827135278918123`*^9}, {3.78271559558808*^9, 
   3.782715613971024*^9}, {3.78271591187589*^9, 3.782715925634924*^9}, {
   3.782716048963917*^9, 3.7827160561164627`*^9}, {3.7827165243063374`*^9, 
   3.7827165417623587`*^9}, {3.7827230404867487`*^9, 3.782723057511216*^9}, {
   3.782723229927437*^9, 3.78272325551149*^9}, {3.7827233631915903`*^9, 
   3.7827234100539427`*^9}, {3.782723554917755*^9, 3.782723555363688*^9}, {
   3.7827243922634087`*^9, 3.782724422483585*^9}, {3.7827254507729588`*^9, 
   3.782725453320052*^9}, {3.7827255522002373`*^9, 3.782725555366647*^9}, {
   3.782725772295979*^9, 3.7827258052525473`*^9}, {3.782725941544052*^9, 
   3.7827259492559347`*^9}, {3.782727160392169*^9, 3.782727185400693*^9}, 
   3.7827354921085873`*^9, {3.783060160708776*^9, 3.78306018094779*^9}, 
   3.78306045800345*^9, {3.7830887406676197`*^9, 3.78308874746531*^9}, 
   3.7830888004558773`*^9, {3.783143811819497*^9, 3.783143855995914*^9}, 
   3.783770732212778*^9, {3.784632138659309*^9, 3.784632140702835*^9}, {
   3.784632189729701*^9, 3.784632209633748*^9}, {3.784639088179892*^9, 
   3.7846391455240088`*^9}, 3.78463923518769*^9, 3.7851568963017406`*^9, {
   3.785493962297718*^9, 3.785493971768622*^9}, 3.78549406405667*^9, {
   3.7855783834702787`*^9, 3.785578393837841*^9}, {3.785578440896639*^9, 
   3.785578447996912*^9}, {3.7855785535333*^9, 3.785578657039809*^9}, {
   3.7855789948306093`*^9, 3.785579021806035*^9}, {3.785579057792048*^9, 
   3.78557905817404*^9}, {3.785579150207885*^9, 3.78557916270266*^9}, {
   3.785583304692659*^9, 3.785583379425226*^9}, {3.785583423298332*^9, 
   3.7855834600339613`*^9}, {3.78558514298085*^9, 3.7855851471568623`*^9}, {
   3.7856763731712723`*^9, 3.78567639613431*^9}, {3.785676530901513*^9, 
   3.7856765871548223`*^9}, {3.788689420208438*^9, 3.7886894874863377`*^9}, 
   3.788689873023951*^9, 3.788691931328479*^9, {3.788692839120882*^9, 
   3.788692880850451*^9}, {3.788693437536483*^9, 3.788693448032502*^9}, {
   3.788696388228183*^9, 3.788696400531473*^9}, {3.7886964331882353`*^9, 
   3.788696454208426*^9}, {3.788696512755537*^9, 3.788696532768642*^9}, {
   3.7886966401320343`*^9, 3.788696665200526*^9}, 3.7886974501790943`*^9, 
   3.7887733636246805`*^9, {3.809330916657322*^9, 3.8093309199315557`*^9}, {
   3.809330973996245*^9, 3.809331017077314*^9}, 3.8093391587632084`*^9, {
   3.816426904919158*^9, 3.816426924450824*^9}, {3.816427288876193*^9, 
   3.816427291796776*^9}, {3.8169540440681725`*^9, 3.816954055920016*^9}, {
   3.8169598678977003`*^9, 3.8169598773584585`*^9}, {3.8170652337887383`*^9, 
   3.817065254273367*^9}, 3.817065479639168*^9, {3.817104282077447*^9, 
   3.817104302574171*^9}, {3.817114261056501*^9, 3.817114265538416*^9}, 
   3.817126132343788*^9, {3.8188332648867507`*^9, 3.818833273967883*^9}, {
   3.818937727898674*^9, 3.8189377322119064`*^9}, {3.818942656068986*^9, 
   3.818942664217625*^9}, {3.819024850923196*^9, 3.819024885375928*^9}, {
   3.8193900848153114`*^9, 3.819390095273116*^9}, {3.8194207217669764`*^9, 
   3.819420725503989*^9}, {3.8194271978467045`*^9, 3.8194271982516985`*^9}, {
   3.819525171455999*^9, 3.8195251754605923`*^9}, {3.819539302605856*^9, 
   3.81953931746707*^9}, {3.8195393731412907`*^9, 3.819539412858282*^9}, {
   3.8196232798179846`*^9, 3.819623280666724*^9}, {3.8199778330904713`*^9, 
   3.819977833654484*^9}, 3.8201341974750404`*^9, {3.820234561253681*^9, 
   3.820234569371483*^9}, {3.820235214859537*^9, 3.82023521540808*^9}, {
   3.820236459808942*^9, 3.820236460925584*^9}, 3.832821491780785*^9, {
   3.832823901032675*^9, 3.8328240453068047`*^9}, {3.83282410958132*^9, 
   3.8328241164153795`*^9}, {3.832830274576984*^9, 3.8328303202736044`*^9}, {
   3.832832942855707*^9, 3.832832945562522*^9}, {3.832833210763112*^9, 
   3.8328332470317993`*^9}, {3.832833305105397*^9, 3.8328333221304026`*^9}, 
   3.8328333966212893`*^9, {3.832838959170751*^9, 3.8328389960648003`*^9}, {
   3.832842635336168*^9, 3.832842670797757*^9}, 3.8333439230097604`*^9, {
   3.8465636343468537`*^9, 3.8465636751407547`*^9}, {3.846563760992219*^9, 
   3.8465637667530746`*^9}, {3.846564525846652*^9, 3.8465645309071426`*^9}, 
   3.8469111042466106`*^9, {3.847334550475896*^9, 3.847334552492509*^9}, {
   3.8473384367290397`*^9, 3.847338498152093*^9}, {3.8473395747189035`*^9, 
   3.8473396462300606`*^9}, {3.8473404575353518`*^9, 3.847340474618497*^9}, {
   3.8473416285202093`*^9, 3.8473416495747857`*^9}, {3.847424018600747*^9, 
   3.847424032916505*^9}, {3.847425521998248*^9, 3.8474255353424206`*^9}, {
   3.847450570734826*^9, 3.8474505708995123`*^9}, {3.8475161892500343`*^9, 
   3.8475161933624816`*^9}, 3.847945504354744*^9, {3.848142253281871*^9, 
   3.848142286112417*^9}, {3.8508366671822557`*^9, 3.850836722767372*^9}, {
   3.8508367757097516`*^9, 3.8508368004892826`*^9}, {3.8508772210123587`*^9, 
   3.8508772324336934`*^9}, {3.8508772675280204`*^9, 
   3.8508772717248898`*^9}, {3.8508946538291297`*^9, 3.850894704160666*^9}, {
   3.8606647035294905`*^9, 
   3.860664736778797*^9}},ExpressionUUID->"68961132-1583-4d3e-adb4-\
bcf4a7c36d21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Features", " ", "of", " ", "the", " ", "refined", " ", "solution"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"H", "\[IndentingNewLine]", "R42"}], "/.", 
       RowBox[{
        RowBox[{"newsolution", "[", 
         RowBox[{"[", "2", "]"}], "]"}], " ", "\[IndentingNewLine]", 
        "R62"}]}], "/.", 
      RowBox[{
       RowBox[{"newsolution", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", "\[IndentingNewLine]", 
       "check4"}]}], "=", 
     RowBox[{"check2", "/.", " ", 
      RowBox[{"newsolution", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], " ", ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"Max", "[", "check4", "]"}], ",", 
        RowBox[{"-", 
         RowBox[{"Min", "[", "check4", "]"}]}]}], "]"}], 
      "\[IndentingNewLine]", "sol"}], "=", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"rep", ",", " ", 
        RowBox[{"newsolution", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], " ", "]"}], "\[IndentingNewLine]", 
      "H"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7813483250231857`*^9, 3.7813483488949423`*^9}, {
   3.781348555328793*^9, 3.781348602433214*^9}, {3.7813486476483393`*^9, 
   3.7813486601591873`*^9}, {3.7813496744810266`*^9, 3.78134973080016*^9}, {
   3.781349767521803*^9, 3.781349792390061*^9}, {3.7813498422906027`*^9, 
   3.781349915008209*^9}, {3.7813499965960703`*^9, 3.781350128130692*^9}, {
   3.7813502373666553`*^9, 3.7813502525329523`*^9}, {3.781350607874344*^9, 
   3.7813506096966667`*^9}, {3.781351228194831*^9, 3.781351247862115*^9}, 
   3.781504888764138*^9, {3.78150542081913*^9, 3.781505422158535*^9}, 
   3.78152032817619*^9, {3.781849620520508*^9, 3.7818496214767838`*^9}, {
   3.7818677447618017`*^9, 3.781867748457546*^9}, 3.7818678479598637`*^9, {
   3.7818679456447573`*^9, 3.781867945977663*^9}, {3.7818679910196037`*^9, 
   3.781867992603104*^9}, {3.781868143997143*^9, 3.781868153081593*^9}, {
   3.781868386253229*^9, 3.781868395401763*^9}, {3.781868490330612*^9, 
   3.781868500045184*^9}, 3.7820450045645113`*^9, 3.782650138500824*^9, 
   3.782725975334025*^9, 3.782735479724762*^9, {3.7830601898740387`*^9, 
   3.783060191552356*^9}, {3.783064373874442*^9, 3.783064375088882*^9}, {
   3.783073962966914*^9, 3.7830740832547703`*^9}, 3.7830888062479763`*^9, {
   3.783156459062039*^9, 3.78315646271621*^9}, {3.783770738472629*^9, 
   3.783770744182205*^9}, {3.7846321497123404`*^9, 3.784632169902855*^9}, 
   3.785156902862441*^9, {3.785493950473569*^9, 3.785493954809249*^9}, {
   3.7854940946646442`*^9, 3.785494100760667*^9}, {3.7855785198219357`*^9, 
   3.7855785205570917`*^9}, 3.7855835515694313`*^9, {3.78868994926435*^9, 
   3.7886899511183653`*^9}, {3.788690616047521*^9, 3.7886906168304853`*^9}, {
   3.7886908921425533`*^9, 3.788690910627771*^9}, 3.788773368129657*^9, {
   3.809330945105981*^9, 3.80933094746039*^9}, 3.809339155406354*^9, {
   3.8164278998058424`*^9, 3.8164279350709696`*^9}, {3.816427993340019*^9, 
   3.8164279972952886`*^9}, 3.8171261210449553`*^9, {3.8188426301102695`*^9, 
   3.818842632196726*^9}, {3.818842999876151*^9, 3.818843001260311*^9}, {
   3.8193720041333117`*^9, 3.81937200559844*^9}, 3.820134201836746*^9, {
   3.8328241009881225`*^9, 3.83282410181343*^9}, 3.833343927180815*^9, {
   3.84656377302411*^9, 3.846563774204955*^9}, 3.846911098837986*^9, {
   3.8473385051834774`*^9, 3.847338506332404*^9}, 3.847945499412557*^9, {
   3.8481422918825345`*^9, 3.848142301992164*^9}, {3.85083673129767*^9, 
   3.850836753303887*^9}, {3.8508367902640524`*^9, 3.8508367905320063`*^9}, {
   3.8508774727273383`*^9, 3.8508774749743543`*^9}, {3.850877542969395*^9, 
   3.8508775441572976`*^9}, {3.8508778927778096`*^9, 3.85087789641057*^9}, {
   3.850894749104744*^9, 3.8508947551168604`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"a0cb03c8-24f7-4495-9bec-a39763e386cd"],

Cell[TextData[StyleBox["The refinement should lead to a minimization of \
square2, as \[OpenCurlyDoubleQuote]newsolution[[1]]\[CloseCurlyDoubleQuote], \
to a value of order 10^-30, while the maximal error on the equations is of \
order 10^-15.  The solution is then provided as \[OpenCurlyDoubleQuote]sol\
\[CloseCurlyDoubleQuote], as well as the values of its 4d and 6d Ricci \
scalars.",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.850387410518633*^9, 
   3.850387417609215*^9}, {3.850821911603533*^9, 3.850821913718794*^9}, {
   3.8508220835149403`*^9, 3.850822322282565*^9}, {3.850822356700102*^9, 
   3.8508225473048706`*^9}, {3.850822603307913*^9, 3.850822637253462*^9}, {
   3.850822674507358*^9, 3.8508226756218705`*^9}, {3.850822715099459*^9, 
   3.8508228219471445`*^9}, {3.850833128420691*^9, 3.850833318894847*^9}, {
   3.8508333942355175`*^9, 3.850833488492015*^9}, {3.8508336033267*^9, 
   3.850833650623561*^9}, {3.850833867292613*^9, 3.8508339004017057`*^9}, {
   3.850833934207117*^9, 3.8508340053843365`*^9}, {3.8508340412921224`*^9, 
   3.850834094621045*^9}, {3.850834164090765*^9, 3.8508342120593596`*^9}, {
   3.8508342974011383`*^9, 3.850834372658555*^9}, {3.850835526136017*^9, 
   3.850835800673914*^9}, {3.8508362617383347`*^9, 3.8508362948048773`*^9}, {
   3.850836400738926*^9, 3.850836589623899*^9}, {3.850836683794097*^9, 
   3.850836685242553*^9}, {3.850836866720173*^9, 3.850836887436284*^9}, {
   3.850877078686373*^9, 3.850877128665965*^9}, {3.850894385255988*^9, 
   3.850894480753674*^9}, {3.850894521735069*^9, 3.850894638392685*^9}, {
   3.850894779836747*^9, 3.850894834513233*^9}, {3.8508948730347*^9, 
   3.850895018545532*^9}},ExpressionUUID->"d0583b1f-12f0-44fb-8bc7-\
a93886a90a54"]
},
CellGrouping->Manual,
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
MacintoshSystemPageSetup -> \
"0040001804P000000aP2I0000003609To`83609T0@00001804P000000aP2I001\n\
0@00I00100000@0200000BL?00400000000000000000051`I6H0I00000000000\n\
00000000000000000000000000000000",
ExpressionUUID->"795e6a5e-8943-4ced-b385-96ea8581e06e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 342, 7, 65, "Text",ExpressionUUID->"bc655876-a869-411f-bfe1-6ec705783e5d"],
Cell[903, 29, 2311, 41, 168, "Text",ExpressionUUID->"5b548cd2-eea8-4cc1-9056-a2e745337c14"],
Cell[3217, 72, 165, 2, 57, "Input",ExpressionUUID->"18065e7f-4fc8-437f-84b3-db809d536838"],
Cell[CellGroupData[{
Cell[3407, 78, 603, 12, 36, "Text",ExpressionUUID->"dc51d566-59f1-418e-97c0-e6bf8da76928"],
Cell[CellGroupData[{
Cell[4035, 94, 277, 6, 43, "Text",ExpressionUUID->"f3f867b9-2b45-4cb6-bdd2-1f21e8a2129f"],
Cell[4315, 102, 370, 8, 52, "Input",ExpressionUUID->"9477e262-d707-4b8e-9b23-2baa7aa01a9c"],
Cell[4688, 112, 640, 14, 391, "Input",ExpressionUUID->"211e934a-a3b0-4103-a450-48019ca3b2c9"],
Cell[5331, 128, 812, 24, 238, "Input",ExpressionUUID->"07041a63-2637-4cf5-8a27-f1a8aab24649"],
Cell[6146, 154, 743, 21, 180, "Input",ExpressionUUID->"62231df3-c1ce-4e11-af36-d93050bbcf98"],
Cell[6892, 177, 3227, 96, 463, "Input",ExpressionUUID->"a2586c29-710a-4937-a086-a2a7d25e6873"],
Cell[10122, 275, 2006, 61, 253, "Input",ExpressionUUID->"df77bd77-136f-48dc-b8d2-b2e5a42381b4"],
Cell[12131, 338, 4607, 121, 712, "Input",ExpressionUUID->"7953c09d-d8b1-4ec7-9419-8175a43f48fd"],
Cell[16741, 461, 374, 10, 52, "Input",ExpressionUUID->"2420ac78-0115-4e69-9702-81a9caf1313b"],
Cell[17118, 473, 427, 11, 52, "Input",ExpressionUUID->"205d9bef-b994-40b0-ab89-ff121e342bfc"],
Cell[17548, 486, 592, 16, 121, "Input",ExpressionUUID->"5b144fe7-cd08-4bf1-af30-e397aed00184"],
Cell[18143, 504, 4209, 130, 441, "Input",ExpressionUUID->"c31ce6af-11be-4320-a823-49076a642f83"],
Cell[22355, 636, 1176, 33, 75, "Input",ExpressionUUID->"ae466633-73c3-4df5-acc2-83ba5ef45091"],
Cell[23534, 671, 460, 14, 52, "Input",ExpressionUUID->"fd0f2c4c-9434-4dfd-853b-047ede78b7d2"],
Cell[23997, 687, 12791, 379, 1144, "Input",ExpressionUUID->"9bb96c83-38b9-4ad1-b35a-6525314143fc"],
Cell[36791, 1068, 626, 18, 156, "Input",ExpressionUUID->"1fcb1f46-6f9a-4d3e-8fe1-a907b0607316"],
Cell[37420, 1088, 318, 9, 156, "Input",ExpressionUUID->"30bba266-f524-4584-802a-3da3f040737f"],
Cell[37741, 1099, 1695, 50, 905, "Input",ExpressionUUID->"377699b7-dbb6-4adb-88d7-2ac2b322b52c"],
Cell[39439, 1151, 390, 12, 156, "Input",ExpressionUUID->"b74df599-d3e7-4ff5-955b-24a7f9c2753b"],
Cell[39832, 1165, 973, 28, 411, "Input",ExpressionUUID->"0dfa9311-fb04-42a0-9239-9a537cad177c"],
Cell[40808, 1195, 2516, 71, 1032, "Input",ExpressionUUID->"671ec197-201e-4f32-b74a-703c4cacd4a9"],
Cell[43327, 1268, 317, 7, 156, "Input",ExpressionUUID->"87e846c4-b851-4c0c-8e13-7ca7e7e1b523"]
}, Closed]]
}, Closed]],
Cell[43671, 1279, 166, 2, 52, "Input",ExpressionUUID->"c1bdda84-e987-4e67-8bc9-f52227d6f708"],
Cell[43840, 1283, 1745, 30, 116, "Text",ExpressionUUID->"710375a6-32c6-4c3e-95a4-5b25154bd7a8"],
Cell[45588, 1315, 8426, 138, 286, "Input",ExpressionUUID->"84d0fec0-7cce-467a-8873-0cc672df5b22"],
Cell[54017, 1455, 166, 2, 57, "Input",ExpressionUUID->"14f21127-19d4-4cee-9237-f735847a9337"],
Cell[54186, 1459, 3429, 83, 579, "Input",ExpressionUUID->"d4f303d0-8dd5-420a-9f0e-186188365663"],
Cell[57618, 1544, 166, 2, 57, "Input",ExpressionUUID->"163f6b7a-219c-42cf-bc6f-0c12b83c9abb"],
Cell[57787, 1548, 10515, 234, 985, "Input",ExpressionUUID->"05135e73-0025-41c4-9ff3-ddcac5989872"],
Cell[68305, 1784, 166, 2, 57, "Input",ExpressionUUID->"1ecc511b-21b4-4638-9130-3a7dca4b7f19"],
Cell[68474, 1788, 58323, 1384, 6325, "Input",ExpressionUUID->"b3e86933-fa29-4820-a9f7-aae9a9d810c3"],
Cell[126800, 3174, 166, 2, 57, "Input",ExpressionUUID->"b0d741e9-1ebe-457b-b300-01a71502ec4e"],
Cell[126969, 3178, 875, 23, 205, "Input",ExpressionUUID->"eb69c09b-8209-4a3f-ac3d-ec87eda63e71"],
Cell[127847, 3203, 166, 2, 57, "Input",ExpressionUUID->"a645b529-7895-43eb-bb80-38d2856b0514"],
Cell[128016, 3207, 10056, 215, 560, "Input",ExpressionUUID->"a24e43a5-4e38-415f-8d60-386e2b37dcce"],
Cell[138075, 3424, 9121, 205, 472, "Input",ExpressionUUID->"c676fbb6-5468-4b7e-9706-6196624e3326"],
Cell[147199, 3631, 25126, 584, 3027, "Input",ExpressionUUID->"0c2823a7-486b-4e7d-b393-a42de33a18d8"],
Cell[172328, 4217, 5148, 126, 396, "Input",ExpressionUUID->"144f04c4-b93e-4da5-a692-7443670a6052"],
Cell[177479, 4345, 7597, 182, 749, "Input",ExpressionUUID->"ff01fd47-09c4-44a0-8b65-39066b7efb02"],
Cell[185079, 4529, 170, 3, 57, "Input",ExpressionUUID->"d98991e9-8c38-420f-9fc5-80616f2089fa"],
Cell[185252, 4534, 8847, 203, 948, "Input",ExpressionUUID->"f15f8e45-82ee-45df-8642-c34114f3e5f0"],
Cell[CellGroupData[{
Cell[194124, 4741, 30911, 663, 3188, "Input",ExpressionUUID->"e69cc54c-df7e-4520-a091-381a52204ee3"],
Cell[225038, 5406, 35003, 743, 3352, "Input",ExpressionUUID->"5c6087ac-65d9-44d7-b60e-ac3580108c56"]
}, Open  ]],
Cell[260056, 6152, 2209, 49, 100, "Input",ExpressionUUID->"07260b51-1d02-4ee0-bff0-d9369f42ff3e"],
Cell[262268, 6203, 2140, 54, 122, "Input",ExpressionUUID->"4f2a6d4a-63d1-41b1-b10e-a72b21ae3141"],
Cell[264411, 6259, 2750, 68, 338, "Input",ExpressionUUID->"363f2a6e-ef9b-42ad-8219-0233b5048a39"],
Cell[267164, 6329, 2616, 52, 142, "Input",ExpressionUUID->"5457d322-482d-4b89-9579-d551c572c23a"],
Cell[269783, 6383, 221, 4, 57, "Input",ExpressionUUID->"df430a67-162c-4470-b3a6-441fc85a1647"],
Cell[CellGroupData[{
Cell[270029, 6391, 695, 17, 140, "Input",ExpressionUUID->"01e43520-1160-4690-b738-262e0b81773a"],
Cell[270727, 6410, 3026, 81, 108, "Output",ExpressionUUID->"9af0567f-f7c8-4773-8895-d7d785080f86"],
Cell[273756, 6493, 203, 4, 38, "Output",ExpressionUUID->"74e9708e-3b6e-490e-a398-01d669fe283a"]
}, Open  ]],
Cell[273974, 6500, 170, 3, 57, "Input",ExpressionUUID->"238829d6-f1f6-4b7d-84e0-de9f64f0e28f"],
Cell[274147, 6505, 2113, 31, 116, "Text",ExpressionUUID->"2ac6a1ed-f009-424e-b725-e6bd60a86594"],
Cell[276263, 6538, 170, 3, 57, "Input",ExpressionUUID->"01b8e347-a2a9-4715-8a27-a3337dd26c70"],
Cell[276436, 6543, 2731, 39, 142, "Text",ExpressionUUID->"e50d25fc-663c-4d48-a672-917bd0773857"],
Cell[CellGroupData[{
Cell[279192, 6586, 22030, 320, 297, "Input",ExpressionUUID->"f2e80695-b028-4f2e-9d99-3f821a702f2b"],
Cell[301225, 6908, 3278, 83, 108, "Output",ExpressionUUID->"f3cca801-eba0-40dd-8330-efe97723005b"],
Cell[304506, 6993, 559, 9, 38, "Output",ExpressionUUID->"237217e6-5dfa-41c6-aff8-348d219ef07e"]
}, Open  ]],
Cell[305080, 7005, 170, 3, 57, "Input",ExpressionUUID->"765e64e6-3f4b-4530-848d-7d9dedafb360"],
Cell[305253, 7010, 3339, 46, 219, "Text",ExpressionUUID->"cbec878a-b54b-42a9-8a66-ca03c8f8ce74"],
Cell[308595, 7058, 221, 4, 57, "Input",ExpressionUUID->"bb81607f-5c33-46ac-bae2-580461991c66"],
Cell[308819, 7064, 1511, 33, 240, "Input",ExpressionUUID->"497257b2-fb43-411b-a8ed-1d670ed6919c"],
Cell[310333, 7099, 1540, 38, 194, "Input",ExpressionUUID->"96ef5672-bff5-42a2-a5c3-ff59b10ed4c5"],
Cell[311876, 7139, 221, 4, 57, "Input",ExpressionUUID->"01eb42cd-69e0-4c6f-8077-87b4249ea5ae"],
Cell[312100, 7145, 2755, 39, 168, "Text",ExpressionUUID->"bf3c824b-6c60-47b3-9064-b4f81a294384"],
Cell[314858, 7186, 16790, 268, 537, "Input",ExpressionUUID->"68961132-1583-4d3e-adb4-bcf4a7c36d21"],
Cell[331651, 7456, 4042, 75, 217, "Input",ExpressionUUID->"a0cb03c8-24f7-4495-9bec-a39763e386cd"],
Cell[335696, 7533, 2213, 31, 65, "Text",ExpressionUUID->"d0583b1f-12f0-44fb-8bc7-a93886a90a54"]
}
]
*)



==> anc/solutionsoldv2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    316263,       7395]
NotebookOptionsPosition[    307226,       7291]
NotebookOutlinePosition[    307659,       7308]
CellTagsIndexPosition[    307616,       7305]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["We list here the solutions obtained in the paper arXiv:2005.12930 \
(",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["s", "55", "+"], TraditionalForm]],
  CellChangeTimes->{{3.781868460410781*^9, 3.7818684763614283`*^9}, {
    3.7818685084256353`*^9, 3.7818685209055157`*^9}, {3.7818686052254887`*^9, 
    3.781868654425931*^9}, {3.7818686846198072`*^9, 3.7818687692576313`*^9}, {
    3.781868801193533*^9, 3.781868861449712*^9}, {3.783772037669839*^9, 
    3.7837720399572973`*^9}, {3.783772111415593*^9, 3.78377212010113*^9}, {
    3.783923756127483*^9, 3.7839238423360453`*^9}, {3.787403617559043*^9, 
    3.787403648828828*^9}, {3.788850750721461*^9, 3.7888507760298576`*^9}, {
    3.788851445487892*^9, 3.7888514550922165`*^9}, {3.789132727142481*^9, 
    3.7891328452358356`*^9}, {3.789298187700262*^9, 3.7892981903448467`*^9}, {
    3.7915444523113303`*^9, 3.791544503789198*^9}, {3.827332882749752*^9, 
    3.8273328910567884`*^9}, {3.8291922273956804`*^9, 
    3.8291922304837656`*^9}, {3.8292200538111115`*^9, 3.8292201038063602`*^9},
     3.829227031712742*^9, 3.8292767570453243`*^9, 3.829276819973157*^9, {
    3.8358614533521256`*^9, 3.8358614551787386`*^9}, {3.835861551119983*^9, 
    3.835861551825413*^9}, 3.8487265632726574`*^9, {3.8503811815020313`*^9, 
    3.850381185082759*^9}, 3.850381221115021*^9, {3.8503815950433216`*^9, 
    3.8503816125936813`*^9}, {3.850381961732929*^9, 3.8503819857551255`*^9}, {
    3.8503821665336695`*^9, 3.8503821940153694`*^9}, 3.8503824472771006`*^9},
  FontSize->14,ExpressionUUID->"2ea835e0-a76b-4cc3-8709-5c54666074ca"],
 StyleBox["1-17, ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["s", "55", "0"], TraditionalForm]],
  CellChangeTimes->{{3.781868460410781*^9, 3.7818684763614283`*^9}, {
    3.7818685084256353`*^9, 3.7818685209055157`*^9}, {3.7818686052254887`*^9, 
    3.781868654425931*^9}, {3.7818686846198072`*^9, 3.7818687692576313`*^9}, {
    3.781868801193533*^9, 3.781868861449712*^9}, {3.783772037669839*^9, 
    3.7837720399572973`*^9}, {3.783772111415593*^9, 3.78377212010113*^9}, {
    3.783923756127483*^9, 3.7839238423360453`*^9}, {3.787403617559043*^9, 
    3.787403648828828*^9}, {3.788850750721461*^9, 3.7888507760298576`*^9}, {
    3.788851445487892*^9, 3.7888514550922165`*^9}, {3.789132727142481*^9, 
    3.7891328452358356`*^9}, {3.789298187700262*^9, 3.7892981903448467`*^9}, {
    3.7915444523113303`*^9, 3.791544503789198*^9}, {3.827332882749752*^9, 
    3.8273328910567884`*^9}, {3.8291922273956804`*^9, 
    3.8291922304837656`*^9}, {3.8292200538111115`*^9, 3.8292201038063602`*^9},
     3.829227031712742*^9, 3.8292767570453243`*^9, 3.829276819973157*^9, {
    3.8358614533521256`*^9, 3.8358614551787386`*^9}, {3.835861551119983*^9, 
    3.835861551825413*^9}, 3.8487265632726574`*^9, {3.8503811815020313`*^9, 
    3.850381185082759*^9}, 3.850381221115021*^9, {3.8503815950433216`*^9, 
    3.8503816125936813`*^9}, {3.850381961732929*^9, 3.8503819857551255`*^9}, {
    3.8503821665336695`*^9, 3.8503821940153694`*^9}, 3.8503824472771006`*^9},
  FontSize->14,ExpressionUUID->"a7e946a7-f462-4620-ab01-dcca34389ea9"],
 "1",
 StyleBox[") and arXiv:2101.06251 (",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["s", "55", "+"], TraditionalForm]],
  CellChangeTimes->{{3.781868460410781*^9, 3.7818684763614283`*^9}, {
    3.7818685084256353`*^9, 3.7818685209055157`*^9}, {3.7818686052254887`*^9, 
    3.781868654425931*^9}, {3.7818686846198072`*^9, 3.7818687692576313`*^9}, {
    3.781868801193533*^9, 3.781868861449712*^9}, {3.783772037669839*^9, 
    3.7837720399572973`*^9}, {3.783772111415593*^9, 3.78377212010113*^9}, {
    3.783923756127483*^9, 3.7839238423360453`*^9}, {3.787403617559043*^9, 
    3.787403648828828*^9}, {3.788850750721461*^9, 3.7888507760298576`*^9}, {
    3.788851445487892*^9, 3.7888514550922165`*^9}, {3.789132727142481*^9, 
    3.7891328452358356`*^9}, {3.789298187700262*^9, 3.7892981903448467`*^9}, {
    3.7915444523113303`*^9, 3.791544503789198*^9}, {3.827332882749752*^9, 
    3.8273328910567884`*^9}, {3.8291922273956804`*^9, 
    3.8291922304837656`*^9}, {3.8292200538111115`*^9, 3.8292201038063602`*^9},
     3.829227031712742*^9, 3.8292767570453243`*^9, 3.829276819973157*^9, {
    3.8358614533521256`*^9, 3.8358614551787386`*^9}, {3.835861551119983*^9, 
    3.835861551825413*^9}, 3.8487265632726574`*^9, {3.8503811815020313`*^9, 
    3.850381185082759*^9}, 3.850381221115021*^9, {3.8503815950433216`*^9, 
    3.8503816125936813`*^9}, {3.850381961732929*^9, 3.8503819857551255`*^9}, {
    3.8503821665336695`*^9, 3.8503821940153694`*^9}, 3.8503824472771006`*^9},
  FontSize->14,ExpressionUUID->"072b7511-ed12-43f4-a379-153313ce9513"],
 StyleBox["18-27), following conventions of the new paper arXiv:2201.04152. \
These are solutions of type IIA/B supergravities, with O",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox["-planes and D",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox["-branes. These sources are gathered in intersecting sets of \
parallel sources, as described in the papers. The solutions are obtained on a \
4-dimensional maximally symmetric spacetime, times a 6-dimensional group \
manifold. The latter is given in terms of structure constants f[a,b,c]. A \
solution corresponds in the following to a list of valued variables called \
\[OpenCurlyDoubleQuote]sol\[CloseCurlyDoubleQuote]: those are the f[a,b,c], \
together with RR and NSNS flux components, and the source set contributions \
T10[I]. In addition, we provide the value of the 4- and 6-dimensional Ricci \
scalars, R4 and R6. We refer to the papers for more details.\nFor each \
solution, we add stability and algebra data, determined using methods and \
tools described in the companion paper arXiv:2204.05327. The algebra is the \
one corresponding to the structure constants f[a,b,c]. Regarding stability, \
we give the mass spectrum, i.e. the eigenvalues \[OpenCurlyDoubleQuote]masses\
\.b2\[CloseCurlyDoubleQuote] of the mass matrix for 4 fields, obtained with \
V(\[Rho],\[Tau],\[Sigma]1,\[Sigma]2).We compute from it the parameter \
\[OpenCurlyDoubleQuote]",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "V"], TraditionalForm]],
  CellChangeTimes->{{3.8553922548464193`*^9, 3.8553922614351397`*^9}, {
    3.855392293960953*^9, 3.8553923655858083`*^9}, {3.8553924574105062`*^9, 
    3.855392503588045*^9}, {3.8553927023388157`*^9, 3.8553927958355227`*^9}, {
    3.855392836254051*^9, 3.8553928421386805`*^9}, {3.8553930847304783`*^9, 
    3.8553931109779835`*^9}, {3.855393181797085*^9, 3.855393191280352*^9}, {
    3.8553932925856867`*^9, 3.8553934842157593`*^9}, {3.855394506469324*^9, 
    3.8553945541491723`*^9}, {3.855394925428727*^9, 3.8553949267723045`*^9}, {
    3.8553949729480653`*^9, 3.855395141475183*^9}, {3.855395195635149*^9, 
    3.8553952225471206`*^9}, {3.8553952546446514`*^9, 3.8553952962413845`*^9},
     3.8553953323102665`*^9, {3.855395389586892*^9, 3.8553954184826055`*^9}, 
    3.855396662164033*^9, 3.8569398258957615`*^9, 3.856940050280716*^9, 
    3.8569402822150593`*^9, 3.8569406425043383`*^9, {3.8571316164988213`*^9, 
    3.857131617639545*^9}, {3.8571318946212997`*^9, 3.857131896452963*^9}, {
    3.857131931021757*^9, 3.857131931305004*^9}, {3.8572151046910477`*^9, 
    3.857215143666153*^9}, 3.8572199536488686`*^9, 3.8576449687877045`*^9, 
    3.8576452658374987`*^9, {3.8577913729193897`*^9, 
    3.8577914137095203`*^9}, {3.8577938286286287`*^9, 
    3.8577938569621763`*^9}, {3.857793912674068*^9, 3.8577939221249332`*^9}, {
    3.85780230768126*^9, 3.857802400996522*^9}, {3.8578024410630636`*^9, 
    3.8578024701134787`*^9}, {3.8578025255567083`*^9, 
    3.8578025269245415`*^9}, {3.857802573897105*^9, 3.857802659530032*^9}, {
    3.857802702574913*^9, 3.857802710302313*^9}, {3.857802745856127*^9, 
    3.8578027965994825`*^9}, 3.8578028270375404`*^9, {3.857802917022789*^9, 
    3.857803056710345*^9}, {3.857803100877652*^9, 3.857803112151808*^9}, {
    3.8578031857728634`*^9, 3.8578031887674017`*^9}, 3.8578032206632986`*^9},
  FontSize->14,ExpressionUUID->"5ede4126-1646-492c-b5bb-259459ec1236"],
 StyleBox["\[CloseCurlyDoubleQuote]. For de Sitter solutions, which exhibit a \
tachyon, we give the corresponding eigenvector in field space as \
\[OpenCurlyDoubleQuote]tachyon\[CloseCurlyDoubleQuote]. For a few solutions, \
we also give \[OpenCurlyDoubleQuote]",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "V2"], TraditionalForm]],
  CellChangeTimes->{{3.8553922548464193`*^9, 3.8553922614351397`*^9}, {
    3.855392293960953*^9, 3.8553923655858083`*^9}, {3.8553924574105062`*^9, 
    3.855392503588045*^9}, {3.8553927023388157`*^9, 3.8553927958355227`*^9}, {
    3.855392836254051*^9, 3.8553928421386805`*^9}, {3.8553930847304783`*^9, 
    3.8553931109779835`*^9}, {3.855393181797085*^9, 3.855393191280352*^9}, {
    3.8553932925856867`*^9, 3.8553934842157593`*^9}, {3.855394506469324*^9, 
    3.8553945541491723`*^9}, {3.855394925428727*^9, 3.8553949267723045`*^9}, {
    3.8553949729480653`*^9, 3.855395141475183*^9}, {3.855395195635149*^9, 
    3.8553952225471206`*^9}, {3.8553952546446514`*^9, 3.8553952962413845`*^9},
     3.8553953323102665`*^9, {3.855395389586892*^9, 3.8553954184826055`*^9}, 
    3.855396662164033*^9, 3.8569398258957615`*^9, 3.856940050280716*^9, 
    3.8569402822150593`*^9, 3.8569406425043383`*^9, {3.8571316164988213`*^9, 
    3.857131617639545*^9}, {3.8571318946212997`*^9, 3.857131896452963*^9}, {
    3.857131931021757*^9, 3.857131931305004*^9}, {3.8572151046910477`*^9, 
    3.857215143666153*^9}, 3.8572199536488686`*^9, 3.8576449687877045`*^9, 
    3.8576452658374987`*^9, {3.8577913729193897`*^9, 
    3.8577914137095203`*^9}, {3.8577938286286287`*^9, 
    3.8577938569621763`*^9}, {3.857793912674068*^9, 3.8577939221249332`*^9}, {
    3.85780230768126*^9, 3.857802400996522*^9}, {3.8578024410630636`*^9, 
    3.8578024701134787`*^9}, {3.8578025255567083`*^9, 
    3.8578025269245415`*^9}, {3.857802573897105*^9, 3.857802659530032*^9}, {
    3.857802702574913*^9, 3.857802710302313*^9}, {3.857802745856127*^9, 
    3.8578027965994825`*^9}, 3.8578028270375404`*^9, {3.857802917022789*^9, 
    3.857803056710345*^9}, {3.857803100877652*^9, 3.857803112151808*^9}, {
    3.8578031857728634`*^9, 3.8578031887674017`*^9}, 3.8578032206632986`*^9},
  FontSize->14,ExpressionUUID->"af0c1201-0485-4295-ac41-1d8dfadade14"],
 StyleBox["\[CloseCurlyDoubleQuote], when it is negative. This parameter is \
obtained from the mass matrix for 2 fields, namely from V (\[Rho],\[Tau]).\n\
The list of solutions is organised as follows. We first present de Sitter \
solutions and then the Minkowski solution. Solutions are grouped and numbered \
within their solution class. We indicate the 6-dimensional directions wrapped \
by the O",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox[" and the D",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox[" in the order of the sets. This means that one can find O",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox[" in the set I=1 along directions 12, I=2 along 34, and D",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox[" only in the set I=3 along 56.\nFinally, a minor typo appeared in \
conventions of  arXiv:2005.12930 and arXiv:2101.06251. As described in \
footnote [44] of arXiv:2006.01848, this is physically irrelevant and can be \
compensated by a change of sign of RR fluxes. We have performed this change \
here so that the present list, thus differing from previous versions of it, \
solves the equations of the new paper arXiv:2201.04152.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.8503849306798964`*^9, 
   3.8503849564426794`*^9}, {3.850385008356823*^9, 3.8503851437238417`*^9}, {
   3.8503852005890265`*^9, 3.850385223884672*^9}, {3.8503852582825413`*^9, 
   3.85038533550523*^9}, {3.850385370261394*^9, 3.8503853889454017`*^9}, 
   3.8503854309101877`*^9, {3.850385470575431*^9, 3.8503854881374617`*^9}, {
   3.8503855220198183`*^9, 3.8503856316748157`*^9}, {3.8503856623701863`*^9, 
   3.850385663070589*^9}, {3.850385777966126*^9, 3.8503859139350924`*^9}, {
   3.8503860343017273`*^9, 3.8503860351407437`*^9}, {3.850386081865353*^9, 
   3.850386108716304*^9}, {3.858766325741251*^9, 3.858766327581619*^9}, {
   3.8587664802421227`*^9, 3.858766495021718*^9}, {3.8587665404317055`*^9, 
   3.8587665673414793`*^9}, {3.8587665983118095`*^9, 3.858766613682214*^9}, {
   3.8587666478817525`*^9, 3.8587667143903837`*^9}, 3.8587668813101234`*^9, {
   3.8587669196865063`*^9, 3.858766920457102*^9}, {3.858823337950943*^9, 
   3.858823353895912*^9}},ExpressionUUID->"90263463-a401-470c-8d83-\
1aeb798974b2"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"0e45e3a9-65ae-4f33-9c00-\
7f1cf2c7ceb8"],

Cell[TextData[StyleBox["De Sitter Solutions",
 FontSize->16]], "Text",
 CellChangeTimes->{{3.847448161053598*^9, 3.847448212106049*^9}, {
  3.84744845351523*^9, 3.847448504715785*^9}, {3.847726269021222*^9, 
  3.847726277660006*^9}, {3.848049006487509*^9, 3.848049008768751*^9}, {
  3.84804917373039*^9, 3.8480491865104733`*^9}, {3.8481143539813023`*^9, 
  3.8481143541401043`*^9}, {3.848121715428875*^9, 3.848121715661169*^9}, {
  3.8503672699565067`*^9, 3.850367271680862*^9}, {3.850367457780334*^9, 
  3.8503674627665734`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"8ccbee28-4b80-4321-938b-c63c331da03b"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   FormBox[
    SubsuperscriptBox["s", "55", "+"],
    TraditionalForm], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox["with",
    FontSize->12], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox[
    SubscriptBox[
     StyleBox["O",
      FontSize->12], "p"],
    FontSize->12], 
   StyleBox[" ",
    FontSize->12], 
   StyleBox["along",
    FontSize->12], 
   StyleBox[
    RowBox[{"{", 
     RowBox[{"12", ",", "34"}], "}"}],
    FontSize->12]}], 
  StyleBox[",",
   FontSize->12], 
  StyleBox[" ",
   FontSize->12], 
  StyleBox[
   RowBox[{
    SubscriptBox["D", "p"], " ", "along", 
    RowBox[{"{", "56", "}"}]}],
   FontSize->
    12]}]],ExpressionUUID->"763f9bf2-8d94-442e-9c7a-015a4d3298f9"]], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
  3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
  3.848123152862719*^9, 3.848123178927656*^9}, {3.848152049531952*^9, 
  3.848152049695627*^9}, {3.848157937559811*^9, 3.8481579380462227`*^9}, {
  3.850366543913949*^9, 3.850366546307677*^9}, {3.850367620478718*^9, 
  3.8503676770859823`*^9}, {3.8503732801092587`*^9, 3.850373298429409*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"0ff04bf6-cfd2-4b21-afda-1f90b130aace"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "1"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.47703843366938947`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.30751475680094936`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.05384839456178512`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.06796358293023237`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.16336808097605232`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.029423115119653377`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04253116609291445`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07150697912013824`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2590813552624468`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.0029427771177840257`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.011609475578509847`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.02665610215743507`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.05682394115185561`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08925518328384918`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.020459415438024174`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10651839851465467`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009743926676925916`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20034333051855957`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01963283121940331`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.075637941808579`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.060835286127643676`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.07836071951352888`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.045623308817457485`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.019626203510874875`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.012723367274398868`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.00620246041014094`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.013863621968633695`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.042311347791583465`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06163342773502869`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.01668903997355364`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05175363693154445`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1699115525136697`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03757267519519748`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0012195040730362912`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.00029435915023538577`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04673783165955387`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.011281396032484332`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0005073320669886995`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.00012245784120601023`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.019443642105577266`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.004693230710930217`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.01148198973420142`"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.06246096168375859`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.08658617109843317`", ",", "0.04862295373438526`", ",", 
       "0.044430789476360213`", ",", 
       RowBox[{"-", "0.008193641942529362`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5119986279823162`"}], ",", 
       RowBox[{"-", "0.8344124497220934`"}], ",", 
       RowBox[{"-", "0.15941937593287395`"}], ",", 
       RowBox[{"-", "0.12727423647452657`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", " ", 
     RowBox[{"-", "2.85443277069756"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "0.465529115351468`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781868460410781*^9, 3.7818684763614283`*^9}, {
   3.7818685084256353`*^9, 3.7818685209055157`*^9}, {3.7818686052254887`*^9, 
   3.781868654425931*^9}, {3.7818686846198072`*^9, 3.7818687692576313`*^9}, {
   3.781868801193533*^9, 3.781868861449712*^9}, {3.783772037669839*^9, 
   3.7837720399572973`*^9}, {3.783772111415593*^9, 3.78377212010113*^9}, {
   3.783923756127483*^9, 3.7839238423360453`*^9}, {3.787403617559043*^9, 
   3.787403648828828*^9}, {3.788850750721461*^9, 3.7888507760298576`*^9}, {
   3.788851445487892*^9, 3.7888514550922165`*^9}, {3.789132727142481*^9, 
   3.7891328452358356`*^9}, {3.789298187700262*^9, 3.7892981903448467`*^9}, {
   3.7915444523113303`*^9, 3.791544503789198*^9}, {3.827332882749752*^9, 
   3.8273328910567884`*^9}, {3.8291922273956804`*^9, 
   3.8291922304837656`*^9}, {3.8292200538111115`*^9, 3.8292201038063602`*^9}, 
   3.829227031712742*^9, 3.8292767570453243`*^9, 3.829276819973157*^9, {
   3.8358614533521256`*^9, 3.8358614551787386`*^9}, {3.835861551119983*^9, 
   3.835861551825413*^9}, 3.8487265632726574`*^9, {3.8503811815020313`*^9, 
   3.850381185082759*^9}, 3.850381221115021*^9, {3.8503815950433216`*^9, 
   3.8503816125936813`*^9}, {3.850381961732929*^9, 3.8503819857551255`*^9}, {
   3.8503821665336695`*^9, 3.8503821940153694`*^9}, 3.8503824472771006`*^9, 
   3.858766769907199*^9, 
   3.8587668051980877`*^9},ExpressionUUID->"e684c2af-11f3-42bf-854b-\
07e4b8309240"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"2d5f22c5-e804-4794-8670-6ac81b8b2f7c"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.858767228586336*^9, 
   3.858767228586336*^9}},ExpressionUUID->"35525566-9068-4724-8033-\
d4233d57c39f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829226964241872*^9, 3.829226980024268*^9}, 
   3.829227023947153*^9},ExpressionUUID->"ba126bf4-6f0c-4680-a530-\
769e9ede3221"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "2"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.46469061803861333`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.41829737630365454`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.13526639332289242`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.054338104055192855`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.09418979434260309`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19696063236117825`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02907739484205751`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.1443894669922469`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.018361202487691828`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.14503577947700913`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.023914256534443314`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1402972097784388`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014180385470513729`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0061166164257786485`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.01967763157266294`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.007239203868848784`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.029453279189037156`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04327391339841143`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12877475248483763`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005347253172277918`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19336755070719117`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.11672470088143914`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.09597803378298335`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.128559746546082`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.07378066237417245`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07544060506952328`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.10485491905472841`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.017193248226217057`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.1079647553383869`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.07063679695245961`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11098474227564856`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.03307068013315874`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0918821914609421`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028107506694376963`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02794897904776337`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.08477800876066932`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.08429985684347369`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.016215224103108983`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01612376948408623`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.048908443783975734`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.04863259788355653`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.01047982300212602`"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.07211769446618177`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.12191658526941529`", ",", "0.054897640532178583`", ",", 
       "0.02208977685764057`", ",", 
       RowBox[{"-", "0.007081762255412597`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.5980136234116245`", ",", "0.785442747515746`", ",", 
       "0.08365055279030989`", ",", "0.13587487481830995`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", " ", 
     RowBox[{"-", "2.7030083443109616`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "1.0463214793696567`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7818686725054207`*^9, 3.781868673321309*^9}, {
   3.781935392120789*^9, 3.781935400319532*^9}, {3.781935442028558*^9, 
   3.781935517004632*^9}, {3.781935640493222*^9, 3.781935641262821*^9}, {
   3.7837721523732452`*^9, 3.7837721562932034`*^9}, {3.7839238940963087`*^9, 
   3.78392389444839*^9}, {3.7839239403672743`*^9, 3.783923944127265*^9}, {
   3.787403704807104*^9, 3.787403709959383*^9}, {3.7888507880008125`*^9, 
   3.7888508007617226`*^9}, {3.7891329716902514`*^9, 
   3.7891329743641367`*^9}, {3.7892981960166807`*^9, 
   3.7892981970554733`*^9}, {3.7915445282274284`*^9, 
   3.7915445321512194`*^9}, {3.8273329103139267`*^9, 3.827332915050374*^9}, {
   3.82921018944948*^9, 3.82921019281551*^9}, {3.829220121125129*^9, 
   3.829220127811511*^9}, 3.8292271167067027`*^9, 3.829276758004303*^9, 
   3.829276820756935*^9, {3.83586156440466*^9, 3.8358615648379993`*^9}, 
   3.848726628280635*^9, 3.850381221125857*^9, {3.850381330792263*^9, 
   3.8503813344750657`*^9}, {3.8503816406428556`*^9, 3.8503816484861145`*^9}, 
   3.8503819987089753`*^9, 3.8503821665609202`*^9, {3.8503822102324996`*^9, 
   3.850382212786873*^9}, 3.850382462223073*^9, 3.850399914427231*^9, {
   3.858766777518793*^9, 
   3.858766807158104*^9}},ExpressionUUID->"d3b58a33-7a24-47b0-8ab6-\
de52227fe9aa"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"408f6457-c1e3-41ba-9cc8-a98e25cf026d"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.858767234736322*^9, 
   3.858767234736322*^9}},ExpressionUUID->"b36bbfee-79a4-45f5-8fe1-\
c045ccf05ec5"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829227068245167*^9, 3.8292270807035537`*^9}, 
   3.8292271113602524`*^9},ExpressionUUID->"5c2f097a-08ef-46f8-a901-\
987cfe502918"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "3"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.7255356887832097`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.5627534253042494`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.110836172962039`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.04669659960219558`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.14894340703350104`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.3778016007933305`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.05307572775423239`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07892410308725886`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.001618138085543921`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006741453319019848`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.015911799465428908`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.003650697558798346`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0033429912163793324`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011276488170913928`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.04606529291832264`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028408032081863474`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.039203684569741236`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.03655532969735001`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.1165968271081647`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13274647215875457`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.2561252293645052`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.007093466733084686`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02262531130542618`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07585535488018758`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07762096852393141`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.05534271284062159`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.0774412254807741`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.08687985719380985`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23348405487722632`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012378320722995379`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.003401182340225875`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06379019062965895`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.017527585098535515`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009862983651248011`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05082770283383639`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.0030922335376799863`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.015935454513922517`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.01977159534542594`"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.11559611598868054`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.12019881737272693`", ",", "0.0746608573241147`", ",", 
       "0.04229313118559332`", ",", 
       RowBox[{"-", "0.01449941832235739`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5717993090800311`"}], ",", 
       RowBox[{"-", "0.7971402386317975`"}], ",", 
       RowBox[{"-", "0.13710170755164328`"}], ",", 
       RowBox[{"-", "0.1371718333917854`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", 
     RowBox[{"-", "2.933383587725867`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "1.1819538603491377`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781935644604725*^9, 3.781935730433676*^9}, {
   3.781936098449871*^9, 3.7819361012150373`*^9}, {3.7837721935414133`*^9, 
   3.783772203845149*^9}, {3.78392399217546*^9, 3.783923994958996*^9}, {
   3.787403776038962*^9, 3.787403781783101*^9}, {3.7888508133690147`*^9, 
   3.788850827212974*^9}, {3.789133025678427*^9, 3.7891330272454967`*^9}, {
   3.789205264660029*^9, 3.789205268906164*^9}, {3.789281706082548*^9, 
   3.789281756725149*^9}, {3.7892982012015705`*^9, 3.789298204424937*^9}, {
   3.7915445498760247`*^9, 3.7915445522809863`*^9}, {3.827332923509718*^9, 
   3.827332951515316*^9}, {3.8292102091603236`*^9, 3.829210211985074*^9}, 
   3.8292201389695964`*^9, 3.829227166328253*^9, 3.8292767586558857`*^9, 
   3.8292768213442326`*^9, {3.8358616154598475`*^9, 3.835861615741028*^9}, 
   3.8487266795684595`*^9, 3.8503812211335855`*^9, {3.850381339259606*^9, 
   3.850381341615575*^9}, {3.850381655516817*^9, 3.8503816601363063`*^9}, 
   3.850382006673033*^9, 3.8503821665818744`*^9, {3.8503822177275114`*^9, 
   3.850382220478302*^9}, 3.8503824729991245`*^9, 3.8587667788389215`*^9, 
   3.8587668134979*^9},ExpressionUUID->"f401e27d-7ec6-4309-bda6-f13ff6035ded"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"8c13ad44-9586-4415-84e0-c3c6b7d95af8"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.858767235436228*^9, 
   3.858767235436228*^9}},ExpressionUUID->"ac1350b0-3740-4c2f-a81a-\
d69187e1dbd3"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829227155680667*^9, 3.8292271721231756`*^9}, {
   3.848726689587696*^9, 
   3.848726695227404*^9}},ExpressionUUID->"f4e5cbc0-c836-472d-b393-\
c21bb1e8191b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "4"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.3597184426051948`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.5285363581946759`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.06160745349746778`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.05561630076056261`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.08961600966486592`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.2955001718894531`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14474826763605958`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05322362841140362`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.017370292893053436`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03680816653570446`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.0332519675293307`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.04381063710710171`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014832534046572804`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004483841654785099`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.014821802795710375`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.012419828791810894`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.009306353587774095`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.021655894027921757`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.0447916251832061`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02606668035835744`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.20639787595583617`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01852752766605369`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.033604456283801265`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.05014040816054876`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01334175852552511`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.057578548819292696`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.011876377469974183`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18459248118808727`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18172417150617975`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.008602827699969446`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.04068891666154448`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.014330140159707504`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.052752683446750694`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0008375801362103446`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.021022185625618618`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0009260995059597906`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02324390811148236`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.0005198078885764684`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.013046510358708198`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.0005747436071999812`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.014425326336371233`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.010643551060124101`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.07929050448278162`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.08116722944995841`", ",", "0.04634887571602356`", ",", 
       "0.01883122377829415`", ",", 
       RowBox[{"-", "0.007707546383062699`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.5994183991445132`", ",", "0.7751290834939409`", ",", 
       "0.12970892712708823`", ",", "0.15181594419695146`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", " ", 
     RowBox[{"-", "2.896607096456364`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "1.0778171528411509`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781935854742827*^9, 3.781935855194848*^9}, 
   3.781936064586788*^9, {3.781936126363858*^9, 3.781936208753634*^9}, {
   3.783772223749324*^9, 3.7837722268534193`*^9}, {3.783924024831403*^9, 
   3.7839240283513327`*^9}, {3.787403819734939*^9, 3.787403824743137*^9}, {
   3.7888508357432013`*^9, 3.7888508417211843`*^9}, {3.789133074035162*^9, 
   3.7891330778822365`*^9}, {3.789298219605456*^9, 3.789298221043352*^9}, {
   3.7915445742887077`*^9, 3.791544576280175*^9}, {3.827332959150237*^9, 
   3.827332963570099*^9}, {3.8292102226190996`*^9, 3.8292102252159433`*^9}, {
   3.829220148440138*^9, 3.8292201593437767`*^9}, 3.8292281888573065`*^9, 
   3.829276759275733*^9, 3.8292768219045024`*^9, {3.83586164454329*^9, 
   3.835861644830863*^9}, 3.848726744903559*^9, 3.8503812211433535`*^9, {
   3.8503813451096826`*^9, 3.8503813473954554`*^9}, {3.8503816753110685`*^9, 
   3.8503816816901116`*^9}, 3.850382018035178*^9, 3.850382166601747*^9, {
   3.8503822268992195`*^9, 3.8503822302104893`*^9}, 3.8503824811912594`*^9, 
   3.858766779486139*^9, 
   3.8587668141980443`*^9},ExpressionUUID->"0a8073f9-4050-4129-be3b-\
08297a05e39a"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"5b31d13e-18f8-4a1f-987d-750e7b2f8245"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.858767236025949*^9, 
   3.858767236025949*^9}},ExpressionUUID->"039fd3fd-94a1-4200-84ef-\
88587cea13d5"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228178582477*^9, 
   3.8292281921347275`*^9}},ExpressionUUID->"b4a2ee7d-ff26-44da-85be-\
c6f9b4325093"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "5"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.5488027882061257`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.4980128587647599`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.09235012475415227`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.1363020987644994`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.03553468349024065`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.05890210488750081`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.3297608063563554`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01112598231355437`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10210005331168115`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.0067774111802081346`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0038507098744589704`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.005905997283303144`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.005905997283303144`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.041183486555807954`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.015757799246233665`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03481644102963915`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.01838942432414268`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12992846642011882`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03387304357351348`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20815823916546078`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.095049013875841`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.025630855478168124`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.006682100607816115`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.045319721288811385`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.045319721288811385`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05452545881640789`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.045319721288811385`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.2229667518614565`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09954768686224924`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.0012518761060537275`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.018843304351721987`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.006346036430426258`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.09552087088127698`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.0025088680447341526`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.012718006146161927`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009623386123992215`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04878306937214654`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.016346232563438118`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.0941376544340389`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.09111404394397128`", ",", "0.06550901374933484`", ",", 
       "0.034360421904958804`", ",", 
       RowBox[{"-", "0.012138311641008398`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.5695334327375337`", ",", "0.7988169735779164`", ",", 
       "0.14606244200079946`", ",", "0.12723550901687392`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.9703019564662956`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "1.2315024595264843`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781936398081674*^9, 3.781936503296637*^9}, 
   3.783924093328415*^9, {3.783924157407346*^9, 3.783924161551548*^9}, {
   3.783924282831779*^9, 3.7839243036806717`*^9}, {3.787403870726944*^9, 
   3.7874038749511213`*^9}, 3.7880945231251593`*^9, {3.788850848018381*^9, 
   3.788850855931219*^9}, {3.7891331611079984`*^9, 3.7891331637620897`*^9}, {
   3.7892062898887415`*^9, 3.789206292725648*^9}, {3.7892982234242225`*^9, 
   3.7892982259818363`*^9}, {3.791544597610631*^9, 3.791544601025434*^9}, {
   3.8273329714296403`*^9, 3.827332981337058*^9}, {3.829210256078594*^9, 
   3.829210258913492*^9}, {3.82922016931609*^9, 3.8292201738546124`*^9}, 
   3.829228215785544*^9, 3.8292767599047365`*^9, 3.829276822496771*^9, {
   3.835861669425701*^9, 3.8358616697270393`*^9}, {3.8487268306691113`*^9, 
   3.8487268426522484`*^9}, 3.848726971769537*^9, {3.848727192309306*^9, 
   3.8487272501253333`*^9}, {3.8503812211535983`*^9, 3.850381221159562*^9}, {
   3.850381351642589*^9, 3.850381358332033*^9}, {3.8503816992009926`*^9, 
   3.8503817104197855`*^9}, 3.8503820228622847`*^9, 3.850382166622183*^9, {
   3.850382234471236*^9, 3.8503822370126486`*^9}, 3.8503824886246867`*^9, 
   3.858766779948371*^9, 
   3.858766814587823*^9},ExpressionUUID->"cca91856-925a-46ff-84f9-\
c3d78d6631b0"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"94206532-a074-4d7c-b9d4-0ba027f71c20"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.858767236505991*^9, 
   3.858767236505991*^9}},ExpressionUUID->"c3292b3b-2fac-4b83-8f1b-\
30039bf18bfe"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292282047107687`*^9, 
   3.8292282234569917`*^9}},ExpressionUUID->"5916ad15-b04d-4cb6-8765-\
9b7f7ba7e3cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "6"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.1863322930588153`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.09982215986158809`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.023248980685265416`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.06428006866202932`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.03483074348115428`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.010779808258996758`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.026777392024381213`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.016181701250426814`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03332802819835724`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.015359010127688949`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10934545270318821`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.004141897106079162`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.14142172872637876`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.024728049568017975`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0016963440462790982`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.020167592296708527`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.016339434784109923`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04354620677462581`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03001987875368685`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.040592894532968174`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.024860565394170774`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.10184641241627011`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05029622295010179`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.10301448921998715`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.008776646980048321`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.03814011350549583`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03299696035034552`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005429001669676419`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02266938724975368`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09407981798310076`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.005985692249643896`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.00902679588605493`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.02583208500512245`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.009881575436050699`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.00440694302942673`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.0036326364314071317`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.0016200677618091596`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.018236428052762522`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00813300470242507`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00670402339707017`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.002989831871449544`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.004057044991972026`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.02532180288156416`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.030261737083057644`", ",", "0.013322510696950264`", ",", 
       "0.009255850616984947`", ",", 
       RowBox[{"-", "0.0029562056992939777`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.5664834679331467`", ",", "0.8004723386948318`", ",", 
       "0.14645048326881144`", ",", "0.12997219507723037`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.914639305350148`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "0.9570712321335577`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7819366610729713`*^9, 3.781936715152816*^9}, {
   3.783772508677471*^9, 3.783772511381337*^9}, {3.783924334735409*^9, 
   3.78392433759929*^9}, {3.787403906358677*^9, 3.7874039100709953`*^9}, 
   3.788094526993338*^9, {3.7888508641621923`*^9, 3.7888508713400154`*^9}, {
   3.789133188898736*^9, 3.7891331906406107`*^9}, {3.789298229628726*^9, 
   3.789298233932172*^9}, {3.7915446323462124`*^9, 3.7915446346555085`*^9}, {
   3.8273329876945457`*^9, 3.827332991859831*^9}, {3.829210269630989*^9, 
   3.829210272859232*^9}, {3.8292201807462635`*^9, 3.829220187513047*^9}, 
   3.8292283177907343`*^9, 3.8292767604953585`*^9, 3.8292768231071587`*^9, {
   3.8358617101905537`*^9, 3.8358617105069213`*^9}, 3.8487270155198984`*^9, 
   3.8503812211644936`*^9, {3.850381371646513*^9, 3.850381373905304*^9}, 
   3.8503815950625825`*^9, {3.850381723690824*^9, 3.8503817245151577`*^9}, 
   3.8503820287055616`*^9, 3.8503821666421533`*^9, {3.850382240892929*^9, 
   3.8503822440573783`*^9}, 3.8503824948721533`*^9, 3.858766780388344*^9, 
   3.8587668149178667`*^9},ExpressionUUID->"e0d37110-dfba-4516-8df1-\
3182b0b45e4d"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"14ff6c27-e7de-4533-8fff-f96a71dfe231"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.858767236981209*^9, 
   3.858767236981209*^9}},ExpressionUUID->"c84f63e5-2d8d-4caa-b953-\
d777aa746c7c"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292283070612435`*^9, 
   3.829228321309148*^9}},ExpressionUUID->"907be8bb-47f9-4cc4-9da5-\
6ddc59435e9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "7"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.32240689891510277`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.2540450787268125`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.10010099580151129`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.02790817782485972`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07965074924508979`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05772787100030659`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.0003245001701342052`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.11382908959218434`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004300877022137459`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12421567653291876`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.015909477797051874`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.18374739786238214`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.010171748740936033`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004246460519372305`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014837879246696549`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.014738159812301995`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.016011426726894366`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.007808189492229052`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1457326312525778`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.013629759533394065`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05932395463739502`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.14929350683759116`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10111414848681002`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.1185229984294397`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08121063259613426`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03629942613523762`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10328847707716095`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.0019145570855035147`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.028734846971618738`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.04577670119482897`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.12970587872820077`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.009221633753638953`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04414678722528648`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.0014146039118824163`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.0011255572918096107`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.1058010055271359`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.08418264098632663`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0004956515525434701`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00039437485961673756`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.037070753310989864`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.029496070491232963`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.006411334016841429`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.04575136205622554`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.09704989824791209`", ",", "0.033829373511640566`", ",", 
       "0.014147363125960804`", ",", 
       RowBox[{"-", "0.004023306980412893`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.6174841543523325`", ",", "0.7735039179950282`", ",", 
       "0.07163442106606871`", ",", "0.12358607400777376`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.510121587703488`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "1.020855662596949`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781936726821701*^9, 3.781936733757444*^9}, {
   3.781936815081476*^9, 3.78193688875387*^9}, {3.781937360273294*^9, 
   3.7819373605746927`*^9}, {3.783772557749524*^9, 3.78377256045339*^9}, {
   3.783924367951654*^9, 3.783924370271153*^9}, {3.787403939991151*^9, 
   3.7874039449991093`*^9}, 3.788094531971108*^9, {3.7888508759746027`*^9, 
   3.788850882851244*^9}, {3.789133216359701*^9, 3.7891332182619596`*^9}, {
   3.7892982321723366`*^9, 3.789298241765151*^9}, {3.7915446631243315`*^9, 
   3.791544665116948*^9}, {3.827332998066035*^9, 3.8273330015382185`*^9}, {
   3.8292102812091866`*^9, 3.829210284147875*^9}, {3.829220198169319*^9, 
   3.829220206297575*^9}, 3.8292283543681436`*^9, 3.8292767610279646`*^9, 
   3.8292768237151546`*^9, {3.835861739442703*^9, 3.8358617397321215`*^9}, 
   3.8487270578742914`*^9, 3.850381221171576*^9, {3.8503813775030737`*^9, 
   3.8503813800137167`*^9}, 3.8503815950783663`*^9, {3.850381727364222*^9, 
   3.850381727928397*^9}, 3.85038203472723*^9, 3.850382166662965*^9, {
   3.8503822479012003`*^9, 3.8503822506602263`*^9}, 3.8503825012476845`*^9, 
   3.858766780828841*^9, 
   3.858766815227872*^9},ExpressionUUID->"992a3609-1de6-42a4-97f0-\
40ed842542ec"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"0d865c51-aa6d-42de-9c22-b9334d2e7a55"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.8587672374369946`*^9, 
   3.8587672374369946`*^9}},ExpressionUUID->"0f5b26ed-81b7-4cc4-aae2-\
9f2204c78cc7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228334401105*^9, 
   3.829228360777645*^9}},ExpressionUUID->"7a9bc72e-4fcf-45e6-88b6-\
7fbc32c3c1e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "8"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.19716691670839426`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.1478310470004797`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.021472926386954097`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.07820512387881243`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.0049412067792222875`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.009951428521203919`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011265271152024059`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.05359916093555032`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17074869864156625`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01874654671623335`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.02913259062893772`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.05130493707456821`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08599254158342563`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.015719063062118687`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.004841526377606555`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.03183959187112766`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.023595876685268996`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12703295550280336`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.028513035418903612`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.012977199160301997`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.014052988197299093`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08691359059729101`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03316892640964485`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02534091372119477`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.026465438512558826`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01156620448217528`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.0006409774389167664`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005861672183116722`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.0006205814986634067`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.04674812671979308`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.03148510926014456`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0777887495889888`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0910415359992709`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.0004127434709283182`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.00029964242068107074`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0011500230982397627`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0008348907475656172`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.006532544723651472`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.004742479656432925`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.018201565504107182`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.013213924706236252`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.0042994025970534075`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.03033929520973892`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.03167981993135907`", ",", "0.015948897920568226`", ",", 
       "0.010752504477963751`", ",", 
       RowBox[{"-", "0.002987034004247352`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.5799402687582792`", ",", "0.7861466030891384`", ",", 
       "0.14473385135484051`", ",", "0.1571461593421181`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.7790223751499656`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "0.5761248995550776`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781936895814604*^9, 3.781936899485318*^9}, {
   3.781937347531382*^9, 3.7819374097925673`*^9}, {3.783772585957643*^9, 
   3.7837725886454782`*^9}, {3.783924387583396*^9, 3.783924391983451*^9}, {
   3.787404102918797*^9, 3.787404106310988*^9}, 3.788094538418092*^9, {
   3.7888508883435326`*^9, 3.7888508961546497`*^9}, {3.789133248907755*^9, 
   3.789133250264799*^9}, {3.789298243895176*^9, 3.7892982453757305`*^9}, {
   3.7915446816888275`*^9, 3.7915446836254406`*^9}, {3.8273330074024744`*^9, 
   3.8273330112671237`*^9}, {3.8292102946124744`*^9, 
   3.8292102972484164`*^9}, {3.8292202143131227`*^9, 3.82922022101602*^9}, 
   3.8292283855688148`*^9, 3.829276761504764*^9, 3.8292768243239174`*^9, {
   3.8358617691333637`*^9, 3.835861769441021*^9}, 3.848727099216201*^9, 
   3.8503812211760607`*^9, {3.85038138429261*^9, 3.8503813865237036`*^9}, 
   3.850381595088238*^9, {3.850381735494321*^9, 3.8503817362132115`*^9}, 
   3.8503820393956532`*^9, 3.850382166683329*^9, {3.850382254899206*^9, 
   3.8503822583891177`*^9}, 3.8503825128666644`*^9, 3.8587667812382684`*^9, 
   3.8587668155075817`*^9},ExpressionUUID->"de93d063-e471-4c0a-a145-\
62b99eaa2285"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"d3951653-c955-4e8b-a691-21d804a70765"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.858767237946105*^9, 
   3.858767237946105*^9}},ExpressionUUID->"3f788ce1-a8df-4844-b5af-\
69517ed28a48"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292283745057387`*^9, 
   3.8292283921041813`*^9}},ExpressionUUID->"825f7683-f67d-4d5e-b551-\
071d45c6822c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "9"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.352035814335545`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.3233875716868887`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.1287892282521706`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.059750035435957374`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.05896223205541583`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11185664621740904`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05973532489484622`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.21024708407816886`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.09401946987227247`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04268891249494908`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.030822309588416603`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.060857754216423775`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.043123692441975225`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.008645755330644737`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.008634588764803983`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.008505430442910748`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.015009167472029692`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1415954699855148`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23025231355603423`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.061719841979804665`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1051083391493729`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.06596340178963019`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09576732491052362`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.06643955865585925`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07932715212933926`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.000924509976126299`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011556000284426016`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06141257881423422`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.06112738923654214`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006841562664686605`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.018309226453187537`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.13710011989138773`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1358620436056126`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13707135751746943`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06150539960914191`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.006755055062487913`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.003031066216347396`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13890278884330845`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06232718263947395`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.006845310384046453`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.003071564754625902`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.006599688879958099`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.05192907402901477`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.15426585970444923`", ",", "0.04537756671906129`", ",", 
       "0.015301061395179606`", ",", 
       RowBox[{"-", "0.003711285636067832`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6478004508520995`"}], ",", 
       RowBox[{"-", "0.7524500000415678`"}], ",", 
       RowBox[{"-", "0.04700166738640626`"}], ",", 
       RowBox[{"-", "0.10938197555428768`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.249370055814716`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "0.9671802531492748`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781937415877942*^9, 3.781937419164693*^9}, {
   3.7819378852078867`*^9, 3.78193792877006*^9}, {3.783772645333419*^9, 
   3.783772647573365*^9}, {3.783924411999517*^9, 3.783924415535408*^9}, {
   3.787404134551052*^9, 3.787404138023171*^9}, 3.788094545908619*^9, {
   3.788850901102475*^9, 3.7888509092286935`*^9}, {3.789133288815412*^9, 
   3.7891332901568923`*^9}, {3.789298247932293*^9, 3.7892982488893037`*^9}, {
   3.7915446983238773`*^9, 3.7915446998254137`*^9}, {3.827333016861497*^9, 
   3.8273330201680775`*^9}, {3.829210337935075*^9, 3.829210340885917*^9}, {
   3.8292202296154327`*^9, 3.8292202382316027`*^9}, 3.8292284157104445`*^9, 
   3.8292767620352154`*^9, 3.829276824946286*^9, {3.8358617951677065`*^9, 
   3.835861795499818*^9}, 3.8487271407755117`*^9, 3.8503812211819935`*^9, {
   3.850381389864599*^9, 3.8503813923707066`*^9}, 3.8503815950966425`*^9, {
   3.8503817428534665`*^9, 3.85038174370828*^9}, 3.850382048160364*^9, 
   3.850382166701579*^9, {3.8503822623724265`*^9, 3.8503822660597925`*^9}, 
   3.850382519052377*^9, 3.8587667816186185`*^9, 
   3.858766815818138*^9},ExpressionUUID->"82d76de7-50c9-417e-92c4-\
492e8d877086"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"bee6d24b-768b-4332-a32b-0926cb3dc65d"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.8587672385262556`*^9, 
   3.8587672385262556`*^9}},ExpressionUUID->"04178fe0-7af8-4ac9-a501-\
e74f56377999"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292284057325563`*^9, 
   3.8292284233821063`*^9}},ExpressionUUID->"a4c98849-7560-4376-9917-\
233901bcb9d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "10"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.32591203827132936`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.13497727143068722`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.7456107008676475`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.47579954746523967`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.22275650102501668`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.4614346028465642`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04267928576547528`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2860470205462396`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.2860470205462396`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.9376250941912931`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.29949011489249344`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.6659796477910178`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7329190688589823`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1969129428812132`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.27532367336526614`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.39844871445499547`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07990902013730387`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.3243522244088599`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20029243004212963`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.42307018432228344`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02843541955947373`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12363771414999392`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.5018478206399178`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08895463370766746`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1969129428812132`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20029243004212963`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.08895463370766746`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.05046560105547959`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.7152057317272771`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "5.086340514180461`", ",", "1.233031148414506`", ",", 
       "0.5727736251394235`", ",", 
       RowBox[{"-", "0.026378313382846928`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5004873710741651`"}], ",", 
       RowBox[{"-", "0.813311615845495`"}], ",", 
       RowBox[{"-", "0.2172217192631821`"}], ",", 
       RowBox[{"-", "0.20211712348637906`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.0907955384379524`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7819379406460457`*^9, 3.7819379429749403`*^9}, {
   3.7819383316812162`*^9, 3.781938381432428*^9}, {3.78377270197351*^9, 
   3.783772704037511*^9}, {3.7839244689950933`*^9, 3.783924497151898*^9}, {
   3.787404173031295*^9, 3.787404176679023*^9}, 3.788094551986652*^9, {
   3.7888509142722445`*^9, 3.7888509217063694`*^9}, {3.789133386965289*^9, 
   3.789133388598522*^9}, {3.789214559871522*^9, 3.7892145637499266`*^9}, 
   3.7892155662960105`*^9, {3.7892868155516467`*^9, 3.7892868401349077`*^9}, {
   3.7892914049853115`*^9, 3.7892914065062456`*^9}, {3.789298251701041*^9, 
   3.7892982541123457`*^9}, {3.791544718103792*^9, 3.791544720257204*^9}, {
   3.8273330276409135`*^9, 3.8273330408419952`*^9}, {3.829210378545605*^9, 
   3.8292103810150537`*^9}, {3.829220247936248*^9, 3.829220260417974*^9}, 
   3.8292284536826954`*^9, 3.8292767632947054`*^9, 3.829276826064187*^9, {
   3.835861821763937*^9, 3.8358619883945227`*^9}, {3.8487273369440403`*^9, 
   3.848727341620057*^9}, {3.8487273961415014`*^9, 3.8487274082369537`*^9}, {
   3.850381221189596*^9, 3.850381221193268*^9}, {3.8503813966819954`*^9, 
   3.8503813998332253`*^9}, 3.850381595103648*^9, {3.850381748994249*^9, 
   3.8503817595022373`*^9}, 3.8503820532506046`*^9, 3.8503821667242384`*^9, {
   3.850382270618024*^9, 3.8503822729494677`*^9}, 3.8503825257725487`*^9, 
   3.8503999691658792`*^9, 
   3.8587668161289554`*^9},ExpressionUUID->"489bcd10-7927-4033-a7cf-\
e26b7648ba01"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"03df027f-fd20-4c76-9af9-72e9dfe4610b"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.8587672390659494`*^9, 
   3.8587672390659494`*^9}},ExpressionUUID->"434fb5b0-ee16-40aa-8855-\
5826ffe746d1"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228444068124*^9, 
   3.8292284681356354`*^9}},ExpressionUUID->"a7a3ccb7-a396-4859-a8a1-\
75e080c88bec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "11"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.7253947864179355`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.576016802429641`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.11238075962222457`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.046382101120047786`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.14989058933761756`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.3796204124022773`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.05410172983135196`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07871470181079043`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0003541809688316762`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005859690285276384`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.014748163849653743`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.003666928905527315`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.003666928905527315`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011715968803157341`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.04579487185849479`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02784986371708082`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.03960610571621945`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.03606414236106506`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.11654658633218848`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13435577387350697`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.2549844485254748`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.007214282208748137`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02331401523010556`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07593789679920054`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07778888183130275`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.056115807600719825`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.08681631466154809`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23712402355846995`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012879122126961344`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00335482905300737`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.064382634395572`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01677076513834788`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.010266156249786967`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05132043767907114`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.0031767564554655288`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.015880581566026394`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.07778888183130275`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.020039795343691297`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.11683635141283895`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.12053911512659744`", ",", "0.07615447943158823`", ",", 
       "0.0427240633510189`", ",", 
       RowBox[{"-", "0.014706304954859195`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5719019553505195`"}], ",", 
       RowBox[{"-", "0.7970950161598542`"}], ",", 
       RowBox[{"-", "0.13641337260746927`"}], ",", 
       RowBox[{"-", "0.1376919767206129`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.935420188208411`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "1.1916301479065128`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7819383952864428`*^9, 3.781938408093755*^9}, {
   3.781938592796534*^9, 3.781938643618128*^9}, {3.78377273088581*^9, 
   3.783772733157062*^9}, {3.783924682287628*^9, 3.783924686415326*^9}, {
   3.7874042072551107`*^9, 3.787404211175024*^9}, 3.7880945567875023`*^9, {
   3.788850927635508*^9, 3.7888509350646515`*^9}, {3.7891334654178176`*^9, 
   3.789133467288268*^9}, {3.7892161494170547`*^9, 3.789216153277422*^9}, {
   3.789298261622023*^9, 3.7892982626603947`*^9}, {3.791544743746542*^9, 
   3.7915447461737695`*^9}, {3.8273330485630856`*^9, 
   3.8273330571943045`*^9}, {3.829210404714529*^9, 3.8292104075412955`*^9}, {
   3.829220267812908*^9, 3.8292202827075167`*^9}, 3.829228492113306*^9, 
   3.8292767648815956`*^9, 3.8292768269144893`*^9, {3.835862147429913*^9, 
   3.8358622180085983`*^9}, {3.8487274574952593`*^9, 
   3.8487274876460977`*^9}, {3.8503812211975384`*^9, 3.850381221200951*^9}, {
   3.85038140382187*^9, 3.8503814061322513`*^9}, 3.850381595112574*^9, {
   3.8503817659400263`*^9, 3.850381771881375*^9}, 3.850382058450616*^9, 
   3.8503821667442837`*^9, {3.850382277022233*^9, 3.8503822796580935`*^9}, 
   3.8503825500034657`*^9, 3.8587667820586095`*^9, 
   3.8587668168674135`*^9},ExpressionUUID->"be7d72f3-a335-442c-859a-\
1b4b3a466643"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"8f1871c9-9364-4826-bdbe-372bb182baf9"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.8587672395463314`*^9, 
   3.8587672395463314`*^9}},ExpressionUUID->"cb768149-ca9a-45f8-9d9b-\
89868eef12b4"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228483578884*^9, 
   3.8292285002369013`*^9}},ExpressionUUID->"08370ec5-9f6a-463b-8733-\
3c56bb53615f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "12"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "7.727177185861397`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "2.2569215718539537`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.14436135203993058`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4942839801759979`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.29747255655938276`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.08199194215315306`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006519748923641513`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.24450921802769002`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2193161877900493`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3644682080232862`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4230470081250839`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2646546977657695`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.25895496732290796`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.790106571129583`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12778336356413766`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.536564511166885`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.46148394790143943`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10622702061293686`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.055108543640240905`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011986554647041521`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.24449049116945903`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06505262852792455`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.273157090662174`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.09840211969948662`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.055108543640240905`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.059663051023583824`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.4094726936749863`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.7155464160497833`", ",", "0.6328527680683508`", ",", 
       "0.25636936408163863`", ",", 
       RowBox[{"-", "0.0410901747727305`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.46386631079847723`", ",", "0.8523214869759396`", ",", 
       "0.191978841508665`", ",", "0.14669782874441198`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.7548155226918336`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781938651110544*^9, 3.781938655485444*^9}, {
   3.781938753573326*^9, 3.781938811618178*^9}, {3.7831703393949347`*^9, 
   3.783170371683024*^9}, {3.783772762693671*^9, 3.7837727649655333`*^9}, {
   3.787404299735312*^9, 3.787404304807131*^9}, 3.788094559796179*^9, {
   3.788850939585531*^9, 3.7888509460373144`*^9}, {3.7891335315555468`*^9, 
   3.7891335332017713`*^9}, {3.7892192013063474`*^9, 
   3.7892192044529715`*^9}, {3.789291946623537*^9, 3.7892919733580585`*^9}, {
   3.78929453712208*^9, 3.789294546735546*^9}, 3.7892982667455163`*^9, {
   3.791544772704542*^9, 3.79154477560023*^9}, {3.827333064481888*^9, 
   3.827333074405034*^9}, {3.8292104840266933`*^9, 3.829210486300155*^9}, {
   3.829220290820447*^9, 3.8292203042280564`*^9}, 3.829228525580119*^9, 
   3.829276765755169*^9, 3.8292768276974807`*^9, {3.835862255391605*^9, 
   3.8358623250618625`*^9}, 3.835862363740336*^9, {3.8487275528002777`*^9, 
   3.8487275791250386`*^9}, {3.850381221204447*^9, 3.850381221210498*^9}, {
   3.850381410641587*^9, 3.850381412984764*^9}, 3.8503815951210227`*^9, {
   3.8503817783741007`*^9, 3.8503817829267645`*^9}, 3.8503820632979116`*^9, 
   3.850382166763832*^9, {3.8503822845157723`*^9, 3.8503822873161154`*^9}, 
   3.8503825658833895`*^9, 
   3.8587668175278687`*^9},ExpressionUUID->"4aed50be-5569-45ff-9263-\
c7947ef6938d"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"0c737fa8-0519-41a2-9be5-eab3cca10e77"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.85038256310828*^9, 
   3.8503825631092777`*^9}, {3.8587673175657597`*^9, 
   3.8587673175657597`*^9}},ExpressionUUID->"1f0712cd-0df0-4e5b-b6f2-\
4b77d563d88b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228508587017*^9, 
   3.82922853167367*^9}},ExpressionUUID->"d5a907cf-18e3-4887-9141-\
692da30f4e01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "13"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.7739902753616136`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2022136335713509`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.8289395696519138`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19049910275554857`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.003750014203777825`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.00393108018101247`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.4667525292507449`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.5768730814625638`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0022733470548875656`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6708694472391722`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.17259246540600784`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0007152468279582808`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0026424717460650803`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7871175747372886`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19141755442873207`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6644643122317799`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.544183838349485`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.46713207405702317`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10242875895463603`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.14729609305574626`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.041972417719005076`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17985281860550012`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.05842233472992989`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.03779108032451761`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.5940976022352784`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.3791733630910272`", ",", "0.592638417031499`", ",", 
       "0.1041282178156879`", ",", 
       RowBox[{"-", "0.027888122181122008`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.41291021214690715`", ",", "0.8725156641769368`", ",", 
       "0.22255226147178658`", ",", "0.13671892109166328`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.951820582173612`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.782023307466679*^9, 3.7820233279709673`*^9}, {
   3.782024146789219*^9, 3.7820241904505377`*^9}, {3.783772833013665*^9, 
   3.783772835589444*^9}, {3.787404338150972*^9, 3.787404343383072*^9}, {
   3.788094612092119*^9, 3.788094671205353*^9}, {3.78885095090131*^9, 
   3.78885095180885*^9}, {3.7888509939834976`*^9, 3.7888510044086533`*^9}, {
   3.789133559620659*^9, 3.7891335610115595`*^9}, 3.7892982707308598`*^9, {
   3.7915448049882593`*^9, 3.791544806851923*^9}, {3.8273331850053606`*^9, 
   3.8273331986820564`*^9}, {3.8292105312401066`*^9, 
   3.8292105337413535`*^9}, {3.8292203091196594`*^9, 3.82922031726289*^9}, 
   3.8292285504041247`*^9, 3.829276766951206*^9, 3.8292768287082157`*^9, {
   3.8358623842620316`*^9, 3.8358623845267696`*^9}, 3.848727623928102*^9, 
   3.8503812212150793`*^9, {3.8503814182694025`*^9, 3.8503814205034933`*^9}, 
   3.8503815951267157`*^9, {3.8503817927829237`*^9, 3.8503817932636127`*^9}, 
   3.8503820675027204`*^9, 3.8503821667821283`*^9, {3.850382290506468*^9, 
   3.8503822929764285`*^9}, 3.8503825869832487`*^9, 
   3.8587668181674185`*^9},ExpressionUUID->"222a265c-a27b-4586-be00-\
6b7af0947d86"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"98fa76a3-2f0a-415e-b0dd-97cb6942e867"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.858767240146397*^9, 
   3.858767240146397*^9}},ExpressionUUID->"fea249b2-53ac-48b6-b77b-\
adedba1cb229"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228540190234*^9, 
   3.8292285576256757`*^9}},ExpressionUUID->"ef5eacf2-edba-4e8d-b687-\
8d02f477238b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "14"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.08850693180662438`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.7765198126057072`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2739820106484752`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.5612239678297053`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7199875113561189`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.052796942477189635`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6773312203822072`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.3132864455247597`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17805413072573048`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004578544062578097`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.22888186229361615`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8435712996340918`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6715419200224235`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2892985071257778`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.061420318691709434`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8104719938914239`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.016212650921011457`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.01343349901071087`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.41310427123917665`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.022658272206244612`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.7577021085288538`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.9928454776446598`", ",", "0.24874482546713542`", ",", 
       "0.02596999010439613`", ",", 
       RowBox[{"-", "0.009667940720661634`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.11993048998243519`"}], ",", 
       RowBox[{"-", "0.9577878839201609`"}], ",", 
       RowBox[{"-", "0.06937015161919252`"}], ",", "0.2518865400386522`"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "1.7067392663765713`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.782023307466679*^9, 3.7820233279709673`*^9}, {
   3.782024146789219*^9, 3.7820241904505377`*^9}, {3.783772833013665*^9, 
   3.783772835589444*^9}, {3.787404338150972*^9, 3.787404343383072*^9}, {
   3.788094612092119*^9, 3.788094671205353*^9}, {3.78885095090131*^9, 
   3.78885095180885*^9}, {3.7888509939834976`*^9, 3.788851016941144*^9}, {
   3.7891336161163416`*^9, 3.789133617602686*^9}, {3.789282533700658*^9, 
   3.7892825370288067`*^9}, {3.789283070549281*^9, 3.7892830720682187`*^9}, {
   3.7892938685685024`*^9, 3.7892938798967023`*^9}, 3.7892982736810884`*^9, {
   3.7915448278170476`*^9, 3.7915448292789307`*^9}, {3.827333203177065*^9, 
   3.827333221068465*^9}, {3.829210769069065*^9, 3.8292107716384473`*^9}, {
   3.829211335104017*^9, 3.8292113514005885`*^9}, {3.8292203248289137`*^9, 
   3.8292203339235773`*^9}, 3.82922857801412*^9, 3.8292767681666994`*^9, 
   3.8292768298644595`*^9, {3.835862519620451*^9, 3.8358625263960495`*^9}, 
   3.8487276665684433`*^9, 3.8503812212174435`*^9, {3.8503814243829966`*^9, 
   3.850381428386947*^9}, 3.8503815951334143`*^9, {3.850381797782281*^9, 
   3.850381798278261*^9}, 3.850382072013467*^9, 3.8503821667995014`*^9, {
   3.850382300588187*^9, 3.850382303289117*^9}, 3.850382614443062*^9, 
   3.858766818747604*^9},ExpressionUUID->"125e21f1-6c17-4f64-9ed8-\
4474aecf858d"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.5", "0"], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"2bf6b8fe-3f62-4a16-b4cb-55bfd3386d0a"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.85038256310828*^9, 
   3.8503825631092777`*^9}, {3.8503826076659174`*^9, 3.850382607666868*^9}, {
   3.8587673214157763`*^9, 
   3.858767321935751*^9}},ExpressionUUID->"966ee03f-47f7-4a63-b6b1-\
f28a201b6f31"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292285698733497`*^9, 
   3.8292285854861584`*^9}},ExpressionUUID->"04cf765c-6bdf-462f-96f4-\
efda96cb13e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "15"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.49662957775933597`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.10585055942077427`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.13944352901227752`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0034027792189915964`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.00032679331260853094`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009082809912868134`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "1.1496878282089058`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0048365319588065435`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6091051220227705`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00018457095941289833`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0010888652794866119`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6020820458095238`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.1306855450590458`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0698547712340311`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1916598129974718`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.058853321800109853`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.10205749318477626`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.015344826195947825`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.019443278089360194`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.8853409197705556`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.6414885767242968`", ",", "0.05739181215500845`", ",", 
       "0.03150706557214073`", ",", 
       RowBox[{"-", "0.014259843512886864`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.6022175202729925`", ",", "0.770779032637643`", ",", 
       "0.1726921214886695`", ",", "0.11580661595163742`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.9336294934114315`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V2"], "=", 
     RowBox[{"-", "0.17913633120068084`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.782540745531623*^9, 3.7825408205807953`*^9}, {
   3.783772905269549*^9, 3.783772907285514*^9}, {3.7839248343514137`*^9, 
   3.783924837839534*^9}, {3.787404420071331*^9, 3.7874044272066183`*^9}, {
   3.788094681028171*^9, 3.788094688388362*^9}, {3.788851024860977*^9, 
   3.7888510318403096`*^9}, {3.789133644463539*^9, 3.789133646010482*^9}, {
   3.7892982773724623`*^9, 3.789298278491741*^9}, {3.791544850671712*^9, 
   3.7915448526894083`*^9}, {3.827333227335761*^9, 3.8273332308280926`*^9}, {
   3.829210824211116*^9, 3.829210827360895*^9}, 3.8292203497172804`*^9, 
   3.8292286181292267`*^9, 3.829276768974532*^9, 3.8292768307947903`*^9, {
   3.8358625350584908`*^9, 3.835862540185135*^9}, {3.835862573003294*^9, 
   3.835862574518303*^9}, 3.848727706286234*^9, 3.8503812212258463`*^9, {
   3.850381432093108*^9, 3.8503814342271748`*^9}, {3.8503818046921587`*^9, 
   3.850381807543276*^9}, 3.850382076392708*^9, 3.8503821668179026`*^9, {
   3.8503823109848175`*^9, 3.850382313445856*^9}, 3.850382644606497*^9, 
   3.8587667824851675`*^9, 
   3.8587668191475363`*^9},ExpressionUUID->"146462b0-fce7-43ba-9825-\
2354dd293d7c"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"cb8fddb1-233b-4b2a-9ad6-bbf823cc057f"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.85038264161003*^9, 
   3.85038264161003*^9}, {3.8587672411863627`*^9, 
   3.8587672416863713`*^9}},ExpressionUUID->"9b96aaeb-6549-4026-bd01-\
d5837546e40f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292286105835094`*^9, 
   3.8292286243166494`*^9}},ExpressionUUID->"00b26028-07cd-40bd-b45d-\
4d47e7254832"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "16"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "1.0653924581926095`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.28654874414017806`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.38307980739710845`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5088261106821322`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.0453549102326771`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35228367558472584`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35228367558472584`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.03923190413422794`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09395557875719175`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012541617775635415`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.29390596369783745`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35847291556274735`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.9572822432446082`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5911827525101534`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.2190447474382595`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.18898873967888055`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.1145962804793664`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.045686037876583874`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1145962804793664`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.35847291556274735`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.0498453380802234`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.8996299138736688`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.6234877645420096`", ",", "0.2617363971953409`", ",", 
       "0.12567171012048511`", ",", 
       RowBox[{"-", "0.035394954869070044`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.48956797256046075`", ",", "0.8365740037248233`", ",", 
       "0.205088496304807`", ",", "0.13566814371212063`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.840382369328406`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.782557443597559*^9, 3.782557554519062*^9}, 
   3.782726223095035*^9, {3.7837729361016207`*^9, 3.783772938981638*^9}, {
   3.787404453543099*^9, 3.787404457719274*^9}, 3.788094692773902*^9, {
   3.788851036406109*^9, 3.7888510415613194`*^9}, {3.789124541485674*^9, 
   3.7891245852486553`*^9}, {3.7891336731949396`*^9, 3.789133675100666*^9}, {
   3.7892982817825403`*^9, 3.7892982856145053`*^9}, {3.791544870147911*^9, 
   3.791544872852078*^9}, {3.827333237127824*^9, 3.827333242533659*^9}, 
   3.829210958040574*^9, {3.829211083493615*^9, 3.8292111065018787`*^9}, {
   3.8292203588420324`*^9, 3.829220366016528*^9}, 3.829228639966902*^9, 
   3.8292767699053483`*^9, 3.829276831523196*^9, {3.835862606932489*^9, 
   3.8358627106442604`*^9}, {3.8358628232180753`*^9, 
   3.8358628350341887`*^9}, {3.8487277495293007`*^9, 3.848727766165292*^9}, {
   3.850381221229972*^9, 3.8503812212329106`*^9}, {3.8503814388296957`*^9, 
   3.8503814413832793`*^9}, 3.850381595140579*^9, {3.8503818148409147`*^9, 
   3.8503818201184497`*^9}, 3.850382082167011*^9, 3.8503821668372087`*^9, {
   3.8503823174328995`*^9, 3.8503823201951666`*^9}, 3.850382663739686*^9, 
   3.858766819897708*^9},ExpressionUUID->"e3bdc617-d61c-4b9d-bc6b-\
0dbe8ceaf6d6"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.76", 
    RowBox[{"-", "1"}]]}],
  FontSize->
   12]],ExpressionUUID->"b12e2327-f67d-495f-9f85-8ea6a632f8b4"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.85038264161003*^9, 
   3.8503826610456104`*^9}, {3.858767377425623*^9, 
   3.858767393660573*^9}},ExpressionUUID->"fe902bc4-2c59-4cb3-a5b3-\
73abd0c365c8"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228631567963*^9, 
   3.8292286468524466`*^9}},ExpressionUUID->"b11e0abd-d954-473a-984d-\
5396529f2daa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "17"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "1.1283773832265063`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.32093762282201427`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.4281135811392881`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7295336312279515`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.9244213776567624`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.29525142879373756`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.29525142879373756`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10971827990679213`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1163339858329525`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04051950145156288`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3150079434109206`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.32729130731420775`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8339260055526265`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7780888837446737`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2873520591201465`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12087029265376784`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.057862794063953095`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.32729130731420775`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12087029265376784`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.05683770674055544`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.8942359209665893`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.6345666682692275`", ",", "0.33106036759991164`", ",", 
       "0.1416235426042331`", ",", 
       RowBox[{"-", "0.04084961934600033`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.4874086186607775`", ",", "0.8400326823173095`", ",", 
       "0.20033573272989658`", ",", "0.12900978755720124`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.8748253009196407`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7827262272416067`*^9, 3.7827263245255337`*^9}, 
   3.7830744807912273`*^9, {3.783773040261751*^9, 3.783773042693549*^9}, {
   3.7874045209351482`*^9, 3.787404524663021*^9}, {3.788094793844482*^9, 
   3.788094825588709*^9}, 3.788094863620709*^9, {3.7888510474256124`*^9, 
   3.788851055028286*^9}, {3.7891337313392506`*^9, 3.789133732985572*^9}, {
   3.7892213836088123`*^9, 3.7892213837704053`*^9}, {3.7892816633831472`*^9, 
   3.789281665817665*^9}, {3.789292248578986*^9, 3.7892922592039757`*^9}, 
   3.789298291624516*^9, {3.791544904574355*^9, 3.791544906769703*^9}, {
   3.827333248327886*^9, 3.827333266672878*^9}, {3.8292111543064814`*^9, 
   3.829211157080792*^9}, {3.8292203738287215`*^9, 3.829220381055026*^9}, 
   3.8292286733216496`*^9, 3.829276770704274*^9, 3.8292768321427*^9, {
   3.835862841277364*^9, 3.835862947132263*^9}, {3.848727803592411*^9, 
   3.8487278211089106`*^9}, {3.8503812212432575`*^9, 
   3.8503812212495623`*^9}, {3.8503814453999357`*^9, 3.850381447705843*^9}, 
   3.8503815951488705`*^9, {3.85038182940337*^9, 3.850381833925923*^9}, 
   3.850382086476353*^9, 3.8503821668547535`*^9, {3.850382323749466*^9, 
   3.850382326148142*^9}, {3.850382675787718*^9, 3.8503826839872255`*^9}, 
   3.858766820517974*^9},ExpressionUUID->"da5e60de-ab1c-4569-aac0-\
ad39f5480b6a"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  StyleBox["algebra",
   FontSize->12], 
  StyleBox["=",
   FontSize->12], 
  SubsuperscriptBox["g", "6.76", 
   RowBox[{"-", "1"}]]}]],
 FontSize->12,ExpressionUUID->"8fdc17a5-56ab-4f4f-adbf-6fb297783f95"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.85038264161003*^9, 
   3.8503826610456104`*^9}, {3.858767404995417*^9, 
   3.8587674063063617`*^9}},ExpressionUUID->"e2e84aab-c619-460b-9583-\
edacddc4231d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228663962775*^9, 
   3.8292286815826187`*^9}},ExpressionUUID->"ecde5897-affa-43ec-bbbf-\
dd5ae612bf6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "18"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "5.0452918941052465`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.7064979260649915`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.14501751402126942`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "1.1790522453863839`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.03239592078194108`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.17113731188757275`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.22671778157025665`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.041314581498842505`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5573151720348904`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03850807670627531`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6228799210725896`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.694827195242644`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.46484259245864173`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8269827989645849`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03406314583163334`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.01265987179717036`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.15052923949437144`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "1.57990679309808`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.27154029585210904`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.12647398399438958`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "1.2374047296767348`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.21267409435359047`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15219457699016165`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.026157847186640666`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.02843025992785808`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.44861441553334735`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "4.455203698533195`", ",", "3.6110040740185543`", ",", 
       "0.29362159981883146`", ",", "0.02695599359153326`"}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.49697372552684627`"}], ",", 
       RowBox[{"-", "0.8491667376605093`"}], ",", 
       RowBox[{"-", "0.046867427230185825`"}], ",", 
       RowBox[{"-", "0.17244248911390134`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", "3.792577860341223`"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142683830183697`*^9, 3.8142683933701553`*^9}, {
   3.8142684335921946`*^9, 3.8142684520568323`*^9}, {3.814268525580047*^9, 
   3.814268558240156*^9}, {3.8142685911433487`*^9, 3.814268609042693*^9}, {
   3.818949892899876*^9, 3.818949894103798*^9}, {3.819275077045043*^9, 
   3.8192750792054605`*^9}, {3.827332407430829*^9, 3.827332415040845*^9}, {
   3.8292115096037364`*^9, 3.829211538484639*^9}, {3.829220398687958*^9, 
   3.829220416767546*^9}, {3.829235789649474*^9, 3.8292357979636173`*^9}, {
   3.8358635106275268`*^9, 3.83586352663029*^9}, 3.8358641693395853`*^9, 
   3.848727887008362*^9, 3.850381221257591*^9, {3.8503814517496076`*^9, 
   3.8503814538448043`*^9}, 3.8503815951557684`*^9, {3.8503818404682517`*^9, 
   3.8503818408607745`*^9}, 3.8503820912496*^9, 3.8503821668748426`*^9, {
   3.850382329646407*^9, 3.8503823346790156`*^9}, 3.850382729086178*^9, 
   3.8587668211572485`*^9},ExpressionUUID->"b88fc0aa-0bf9-42f3-850b-\
eabddb8c94ef"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", "Heis3"}]}],
  FontSize->
   12]],ExpressionUUID->"3bda6bbf-7ce5-4b74-b23b-82d0444c807f"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382726253729*^9, 
   3.850382726253729*^9}},ExpressionUUID->"f27b04a5-ff99-4146-b680-\
eafc79959bd5"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"980e757d-c4b5-494d-9ae0-\
4a88f4d8c7bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "19"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.1235828086979632`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.3967520839657742`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.03299223612343746`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.16433185172281034`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.5288773438134461`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10898300879241624`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2972820926405407`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.056702672212244225`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.46336455751527517`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.47204891812649336`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0696968063662523`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.874238081735906`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.0018435721490140447`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.010455043931070189`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.15470316606233395`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.029492357359286125`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.05815146107751799`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.32171414718275393`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.11066336384108737`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.5651924598319803`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.9208831782400747`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05900656450272872`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.48067558590990045`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4192590324584125`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.005009399096424944`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028443432620843`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.011003358375071983`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0028411327400526916`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.006044188340850694`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.06037907368164924`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006301520647475862`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.0012974494477565304`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06115479883168333`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02667443581519061`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06602607600368243`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028799184367140383`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.012277799720407764`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.005355317764921131`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.013255786184973006`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.005781894872128027`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.0031778697009456347`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.8012893090448667`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.7236675597370992`", ",", "0.06010866076436959`", ",", 
       "0.005865738191342977`", ",", 
       RowBox[{"-", "0.00009645640395144822`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.35910797762383295`"}], ",", 
       RowBox[{"-", "0.9128335713022231`"}], ",", 
       RowBox[{"-", "0.19063611469835443`"}], ",", 
       RowBox[{"-", "0.03787087645230416`"}]}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "0.12141014330780674`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.819275104837451*^9, 
   3.819275159655193*^9}, {3.8273325796636815`*^9, 3.8273325929359407`*^9}, {
   3.8292115096067266`*^9, 3.829211538487632*^9}, {3.829220434382343*^9, 
   3.829220477226372*^9}, {3.8292358069379263`*^9, 3.8292358174992385`*^9}, {
   3.83586361058315*^9, 3.835863613352621*^9}, 3.8487279399433193`*^9, 
   3.850381221264731*^9, {3.8503814579840565`*^9, 3.8503814618434987`*^9}, 
   3.850381595162527*^9, {3.8503818463856673`*^9, 3.8503818472778234`*^9}, 
   3.8503820966185837`*^9, 3.8503821668979387`*^9, {3.8503823388822284`*^9, 
   3.850382342041482*^9}, 3.8503827556581335`*^9, 
   3.858766821788512*^9},ExpressionUUID->"4bd2bbd6-5e3d-456f-baee-\
c145563adb69"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", "3", ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"2988bc78-8cba-447b-80fc-70b17f603cbe"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.858767242656124*^9, 
   3.858767242656124*^9}},ExpressionUUID->"a4a1f02e-b0c1-454b-9a1d-\
a3cb27662e4b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"a41e5d6c-88f1-4c0e-9880-\
132b57da40d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "20"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.19096924028618842`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.1798623300440658`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.15118866086334573`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.17554194274208806`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.23900695361422764`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.6457911885751383`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.017596393506342848`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19753758730185858`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.1676705345288664`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8800817523970748`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.22116382560661235`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009796899136675568`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.10649718533600015`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15094917377160155`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.30062537867357225`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.38129598934770803`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.7183535504418482`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.36454979996671566`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "1.2126271375017117`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04662256243151164`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.15822280144573656`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.5263074148502153`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13627223838905664`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4532917433331746`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.019449702055806206`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7214354298051948`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.6116300526777647`", ",", "0.3715857248346739`", ",", 
       "0.02893488314232216`", ",", 
       RowBox[{"-", "0.00662476509043718`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.10243463403004228`"}], ",", 
       RowBox[{"-", "0.9423262391392189`"}], ",", 
       RowBox[{"-", "0.03069779934786997`"}], ",", "0.31715303860449573`"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "1.3624404263734795`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8192752011991463`*^9, 
   3.819275201562336*^9}, {3.8273325994661407`*^9, 3.827332605846505*^9}, {
   3.829211509607724*^9, 3.8292115384896307`*^9}, {3.8292204951134596`*^9, 
   3.8292205096556835`*^9}, {3.8292358273740745`*^9, 
   3.8292358359133854`*^9}, {3.83586362125526*^9, 3.8358636215416174`*^9}, {
   3.835863871704088*^9, 3.8358638755900784`*^9}, 3.8358641509580755`*^9, 
   3.8487279834795465`*^9, 3.8503812212731643`*^9, {3.8503814658997016`*^9, 
   3.850381468463955*^9}, 3.8503815951726294`*^9, {3.850381852643366*^9, 
   3.8503818530515876`*^9}, 3.850382102805094*^9, 3.850382166916459*^9, {
   3.850382352217245*^9, 3.850382354532955*^9}, 3.8503827770649595`*^9, 
   3.8587668224773808`*^9},ExpressionUUID->"3e9ce184-e52f-4094-8bc4-\
210069f9df48"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", "3", ")"}]}], "\[CirclePlus]", " ", "Heis3"}]}],
  FontSize->
   12]],ExpressionUUID->"294b0eb4-e375-42f3-bfc8-f573b31623d0"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382774051571*^9}},ExpressionUUID->"4dd206f0-bc3b-4b8a-842b-\
acd39ce1f65d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"b4e8b494-9b92-40a8-9e39-\
dfb8ed464403"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "21"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.13516325009677066`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.6768876958545349`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2504143117558376`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.18032727438420418`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.41711899304679206`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5779107605753581`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004442409500466482`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.30091039833592126`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.055122741015289495`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.872095308797313`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22542058104485244`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.012410054540720037`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14113863342017824`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22801453492931562`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3765794507160521`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.433249974731696`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6450537697289901`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.28801100014129993`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "1.0164406676529527`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.035108079695513314`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06329115533892926`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.22336544145073095`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08789026040876086`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.3101799407878323`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.0231605019825335`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7527905474350325`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.9567472361787854`", ",", "0.2834149360500743`", ",", 
       "0.03028737633558989`", ",", 
       RowBox[{"-", "0.01031407448280329`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.09286850695580386`"}], ",", 
       RowBox[{"-", "0.9632447008311612`"}], ",", 
       RowBox[{"-", "0.07770976591622941`"}], ",", "0.23978381725573486`"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "1.7813214049646382`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.8142701294326553`*^9, 
   3.8142702190417013`*^9}, {3.814270275480398*^9, 3.8142702938873596`*^9}, {
   3.8192752220451207`*^9, 3.8192752229445643`*^9}, {3.827332637657336*^9, 
   3.8273326414185915`*^9}, {3.829211509609719*^9, 3.8292115384906254`*^9}, {
   3.8292205211691875`*^9, 3.829220535314082*^9}, {3.829235861896906*^9, 
   3.8292358693246937`*^9}, {3.835863922102215*^9, 3.8358639224057813`*^9}, 
   3.835864142394593*^9, 3.848728019918993*^9, 3.8503812212822266`*^9, {
   3.850381472788613*^9, 3.8503814750410423`*^9}, 3.850381595180891*^9, {
   3.8503818619612017`*^9, 3.8503818624515595`*^9}, 3.850382107223277*^9, 
   3.8503821669359818`*^9, {3.850382358939736*^9, 3.850382361164641*^9}, 
   3.850382791144689*^9, 
   3.8587668231276336`*^9},ExpressionUUID->"bb683140-e74a-4a66-a228-\
bc383e2238df"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", "3", ")"}]}], "\[CirclePlus]", " ", "Heis3"}]}],
  FontSize->
   12]],ExpressionUUID->"e5a4449f-94b7-4916-8a8d-469e9dbaa5bb"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382774051571*^9}},ExpressionUUID->"77d3caa8-741b-4a2c-bbd0-\
5f1518d92fe2"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"aca74191-a780-444e-add8-\
c44c93f4d7db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "22"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.1169812442373774`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.25961491806396`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.22288330947197643`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6457044345380971`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16611775308556087`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.023090479751037667`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.7028295591170848`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.638047400854801`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.494206779779856`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012008581279972516`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2160834481782257`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.18907899303990944`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.663973254610925`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.48234492478335833`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.6457860271865614`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.7227146118913546`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.040164007156915205`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.03689952591438972`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06781495066462423`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.0028407070402384216`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.8008697695875483`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.6968798822244933`", ",", "0.09969928301284031`", ",", 
       "0.0037153342325035484`", ",", 
       RowBox[{"-", "0.0007474365469534534`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3447184715535935`"}], ",", 
       RowBox[{"-", "0.9113517733426194`"}], ",", 
       RowBox[{"-", "0.21298612844542045`"}], ",", 
       RowBox[{"-", "0.07241567292270354`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "1.0524655113901296`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.8142703803267727`*^9, 3.814270473517646*^9}, {
   3.8142705133217635`*^9, 3.8142705136653957`*^9}, {3.8142705581398797`*^9, 
   3.814270558405401*^9}, {3.8192752477378254`*^9, 3.819275248584129*^9}, {
   3.8273326491163445`*^9, 3.827332653800979*^9}, {3.8292115096117163`*^9, 
   3.8292115384926248`*^9}, {3.829220553229385*^9, 3.829220561001136*^9}, {
   3.829235877630683*^9, 3.8292358853138185`*^9}, {3.835863974176773*^9, 
   3.83586400484733*^9}, 3.8487280622232904`*^9, 3.850381221290679*^9, {
   3.850381488567077*^9, 3.8503814910863056`*^9}, 3.850381595188114*^9, {
   3.850381866826498*^9, 3.850381867561272*^9}, 3.850382111968439*^9, 
   3.85038216695413*^9, {3.850382364675206*^9, 3.8503823669590073`*^9}, 
   3.8503828295971155`*^9, 
   3.8587668237580223`*^9},ExpressionUUID->"e762ca19-c6cd-463b-ab22-\
1bce89df9b39"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"6025bc3c-ac84-4e84-a676-463c200f0db4"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.858767243726192*^9, 3.858767243726192*^9}, {3.858767323505928*^9, 
   3.858767323505928*^9}},ExpressionUUID->"b9ff3129-f9be-4947-87a6-\
b0af2973011d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"f6cb3812-283f-4e48-b129-\
0e9520b8dcbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "23"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.841080621604354`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.7713260343432728`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2827513395596884`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7628788573576538`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.34089550825982134`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18689255145812367`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2384925351629472`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7067105344436532`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3218249317362672`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.04775262705404009`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19749187822850733`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.15988956178868904`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.0318926101280195`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35628030258211024`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8171877555785503`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.32259208946718243`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.07800128226582577`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2495068830843218`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4177396420958786`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.03866496466600977`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7738361692593736`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.1222278653021176`", ",", "0.2121097080295012`", ",", 
       "0.07203030257303976`", ",", 
       RowBox[{"-", "0.011844382980220497`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5922134636943239`"}], ",", 
       RowBox[{"-", "0.7957105883556881`"}], ",", 
       RowBox[{"-", "0.10756637513223954`"}], ",", 
       RowBox[{"-", "0.06750813238956359`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "1.2253349338382324`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.8142715165167923`*^9, 3.814271624625125*^9}, {
   3.814271669806167*^9, 3.814271687202737*^9}, {3.819275267113139*^9, 
   3.8192752679417133`*^9}, {3.827332662079696*^9, 3.8273326664050465`*^9}, {
   3.829211509612712*^9, 3.829211538494583*^9}, {3.8292205732521067`*^9, 
   3.8292205870527625`*^9}, {3.829235909421124*^9, 3.8292359169772253`*^9}, {
   3.8358640132248287`*^9, 3.8358640135216527`*^9}, 3.8487280974783907`*^9, 
   3.850381221301128*^9, {3.850381494936029*^9, 3.8503814972461023`*^9}, 
   3.8503815951973753`*^9, {3.8503818842515416`*^9, 3.8503818847022657`*^9}, 
   3.850382116477752*^9, 3.850382166973337*^9, {3.850382371663234*^9, 
   3.8503823739732685`*^9}, 3.8503828412241244`*^9, 
   3.8587668243977623`*^9},ExpressionUUID->"943d2975-ab0c-4253-82fd-\
93d0e71613c2"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"0b91ea61-9df2-457b-8ba6-12c9c63932d3"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.8587672443959403`*^9, 3.8587672443959403`*^9}, {3.8587673240657735`*^9, 
   3.8587673240657735`*^9}},ExpressionUUID->"4e757230-570e-493a-9c1a-\
e00c0885712e"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"e3ba3135-bcb1-4db6-8d0d-\
b87f79784f9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "24"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.1965983306503682`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.44890466662579953`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2391771532843105`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7000781609185449`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.07212417144972504`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04482900494075679`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6093871266313391`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6849432675963518`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4727274101749613`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.019075497870711753`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2252200201209269`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11312312585615127`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7381674514412201`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4573024545777556`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.7009763428130176`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6425421721716614`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.05442150227374106`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06252069261265175`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10923159329704428`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.006117778570901677`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7928816178651392`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.724464868707565`", ",", "0.11796615790455028`", ",", 
       "0.008262049771014449`", ",", 
       RowBox[{"-", "0.0014675845405408316`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.386707258283249`"}], ",", 
       RowBox[{"-", "0.8971776241311796`"}], ",", 
       RowBox[{"-", "0.19938532646181864`"}], ",", 
       RowBox[{"-", "0.07599538631455394`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "0.959553879587243`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.814271752423317*^9, 3.814271752688967*^9}, {
   3.814271782791313*^9, 3.8142718727776127`*^9}, {3.814271965478256*^9, 
   3.8142719657752256`*^9}, {3.81427200093757*^9, 3.8142720015623913`*^9}, {
   3.819275288941206*^9, 3.819275289709234*^9}, {3.827332676242143*^9, 
   3.827332679900262*^9}, {3.8292115096147056`*^9, 3.829211538496606*^9}, {
   3.8292206006359415`*^9, 3.8292206083747473`*^9}, {3.8292359247284503`*^9, 
   3.8292359318365593`*^9}, {3.835864016036666*^9, 3.835864016317854*^9}, 
   3.848728129496766*^9, 3.850381221310747*^9, {3.8503815003905354`*^9, 
   3.8503815038744545`*^9}, 3.850381595205064*^9, {3.850381890811411*^9, 
   3.850381891204444*^9}, 3.8503821204186077`*^9, 3.8503821669909716`*^9, {
   3.8503823773987274`*^9, 3.850382379881055*^9}, 3.850382851976835*^9, 
   3.8587668254674444`*^9},ExpressionUUID->"e1f939e3-d31b-4e59-9de7-\
a6961e8b9589"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"c6db6107-1a82-469f-9e3d-b92d47579b23"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.85876724537609*^9, 3.85876724537609*^9}, {3.858767324425788*^9, 
   3.858767324425788*^9}},ExpressionUUID->"6f02090b-9953-462a-97cf-\
bb8191f0e2c2"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"b4a95daf-dc8c-4883-a6d7-\
5641267c6d83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "25"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.2825482085891175`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.6601475944301813`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.24821723442870028`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7364998303620914`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009998747553858258`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07050900659826163`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5264209932434335`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7124829687371806`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4468633947319024`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.025514512090247615`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22534550455086957`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05149762680499516`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8009834802234674`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4311786327345203`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.7400356502644097`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5725113596068563`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.06482200759055198`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09069052755670519`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15442418120773713`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.010180208718945094`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7863311331912781`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.7622930906585563`", ",", "0.13189473772380073`", ",", 
       "0.014432330970069882`", ",", 
       RowBox[{"-", "0.0023081231643403443`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.43152089706491475`", ",", "0.8798892107256316`", ",", 
       "0.18312332248027866`", ",", "0.07778522358841762`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "0.9069060283782859`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.814272126234415*^9, 3.8142722170495043`*^9}, {
   3.8142722914536996`*^9, 3.814272291797391*^9}, {3.8142723264488955`*^9, 
   3.8142723268238955`*^9}, {3.819275309885522*^9, 3.8192753109727287`*^9}, {
   3.8273326891363535`*^9, 3.827332692733467*^9}, {3.8292115096167*^9, 
   3.829211538497575*^9}, {3.829220621724304*^9, 3.829220628913973*^9}, {
   3.829235939052443*^9, 3.829235948304906*^9}, {3.8358640202544317`*^9, 
   3.835864020551242*^9}, 3.8487281656811476`*^9, 3.850381221319973*^9, {
   3.8503815083588037`*^9, 3.8503815114845886`*^9}, 3.8503815952154617`*^9, {
   3.850381896945279*^9, 3.850381897672824*^9}, 3.8503821277823715`*^9, 
   3.850382167009905*^9, {3.850382386002412*^9, 3.850382388984454*^9}, 
   3.8503828612255955`*^9, 
   3.8587668261075664`*^9},ExpressionUUID->"87f23a33-d8ff-4031-b236-\
c008a37e6a9b"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"8cfd9c57-c752-4ac7-902f-b7dfc677b5f7"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.8587672460760756`*^9, 3.8587672460760756`*^9}, {3.858767324756074*^9, 
   3.858767324756074*^9}},ExpressionUUID->"f08dda7f-f939-489a-9916-\
8ad4578296b7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"91b8bedd-b2af-4422-8b9f-\
a2844e0e6f1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "26"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.6074867862094311`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.3920643576495237`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.26811525480269516`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.7754983502300379`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.23680401679089955`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.1538496764610531`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.3134680376115241`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.7264501703075329`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.3605259433845134`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.04129378855600092`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20803181865123668`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10180370757998043`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.9615888191345185`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.369927418028009`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8064726749108985`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.3886885897743958`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07715369958468889`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.1908729425748326`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.3193759679025216`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.026903375313261146`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7723640370875955`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.9625234772219795`", ",", "0.17832069219794786`", ",", 
       "0.045753129179043235`", ",", 
       RowBox[{"-", "0.007020155442143638`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5513737303309998`"}], ",", 
       RowBox[{"-", "0.820937018955597`"}], ",", 
       RowBox[{"-", "0.12983202934097687`"}], ",", 
       RowBox[{"-", "0.07206292088431633`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "1.0437583181146288`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.814272126234415*^9, 3.8142722170495043`*^9}, {
   3.8142722914536996`*^9, 3.814272291797391*^9}, {3.8142723264488955`*^9, 
   3.8142723268238955`*^9}, {3.8142723956513577`*^9, 
   3.8142724219106817`*^9}, {3.8142730311757364`*^9, 3.814273079316611*^9}, {
   3.81427313086151*^9, 3.8142731528992157`*^9}, {3.8142732042475753`*^9, 
   3.8142732209536085`*^9}, {3.819275327174243*^9, 3.8192753279951906`*^9}, {
   3.8273326987988524`*^9, 3.827332703524885*^9}, {3.829211509618697*^9, 
   3.8292115384996023`*^9}, {3.8292206414012623`*^9, 
   3.8292206490465174`*^9}, {3.8292359547926764`*^9, 3.829235962435461*^9}, {
   3.8358640246656284`*^9, 3.835864024931162*^9}, 3.8487282002321787`*^9, 
   3.850381221329049*^9, {3.8503815150784683`*^9, 3.850381517328618*^9}, 
   3.850381595224433*^9, {3.8503819032525263`*^9, 3.850381903645422*^9}, 
   3.850382132869863*^9, 3.8503821670273547`*^9, {3.8503823931167393`*^9, 
   3.8503823961742163`*^9}, 3.8503828702618756`*^9, 
   3.8587668267176085`*^9},ExpressionUUID->"609baf7a-9f49-4f06-afc2-\
6602a9576766"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"f69b9749-994c-41c3-b658-21d122b1b01a"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.8587672467160816`*^9, 3.8587672467160816`*^9}, {3.8587673250557737`*^9, 
   3.8587673250557737`*^9}},ExpressionUUID->"1bc07652-34eb-4852-ba75-\
2acd5636e02b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"b8a6e37a-3055-4aa2-a0b7-\
9014a62bba82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "27"}],
    TraditionalForm], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.6968114251849188`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.5499104661043115`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2737908506457963`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7721227383124175`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.2808047033625457`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16864644900946218`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.27967740441324207`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7196868019050208`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.34409764911819424`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.04410970149841113`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.20379368382186036`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12773310137336286`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.9909029386292856`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.36320153224506735`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8122191855873271`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.358923715298174`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.07768649962842912`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.2144739327399494`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35893170519955747`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.03148389856538536`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7719868794894541`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.023104487497016`", ",", "0.19152736623421793`", ",", 
       "0.05559009932774764`", ",", 
       RowBox[{"-", "0.008793260615422783`"}]}], "}"}]}], ";", 
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5698418813775984`"}], ",", 
       RowBox[{"-", "0.8099143445853918`"}], ",", 
       RowBox[{"-", "0.12006789995878435`"}], ",", 
       RowBox[{"-", "0.07001916924915372`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "1.1171755743223823`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
   3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
   3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
   3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
   3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
   3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
   3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
   3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8142692583121653`*^9, 
   3.8142692839621415`*^9}, {3.814272126234415*^9, 3.8142722170495043`*^9}, {
   3.8142722914536996`*^9, 3.814272291797391*^9}, {3.8142723264488955`*^9, 
   3.8142723268238955`*^9}, {3.8142723956513577`*^9, 
   3.8142724219106817`*^9}, {3.8142733041228485`*^9, 
   3.8142734039974146`*^9}, {3.814273446462617*^9, 3.8142734488560905`*^9}, {
   3.814273496505275*^9, 3.8142734974460363`*^9}, {3.819275344164214*^9, 
   3.8192753450743694`*^9}, {3.827332714587057*^9, 3.8273327230995083`*^9}, {
   3.829211509620757*^9, 3.8292115385005984`*^9}, {3.8292206645512037`*^9, 
   3.8292206709579525`*^9}, {3.8292359692943068`*^9, 3.829235977103112*^9}, {
   3.8358640285722218`*^9, 3.835864028870719*^9}, 3.8487264945889883`*^9, 
   3.8503812213396254`*^9, {3.8503815212291775`*^9, 3.8503815235522556`*^9}, 
   3.8503815952333183`*^9, {3.8503819081761894`*^9, 3.8503819086043415`*^9}, {
   3.8503821377252254`*^9, 3.850382167044114*^9}, {3.8503824000959506`*^9, 
   3.8503824030016546`*^9}, 3.850382876214616*^9, 
   3.8587668273077097`*^9},ExpressionUUID->"9dcffcb0-5127-4757-92f5-\
240f7f984679"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"f4f0dd58-d00a-4842-8cd2-d7e75350c7b6"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.858767247955818*^9, 3.858767247955818*^9}, {3.8587673253658476`*^9, 
   3.8587673253658476`*^9}},ExpressionUUID->"ef4be0ce-528d-49ad-9cf0-\
5cb6db0f2e63"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"978c0bd2-d152-458f-a520-\
21fc07c1be2f"],

Cell[TextData[StyleBox["Minkowski Solutions",
 FontSize->16]], "Text",
 CellChangeTimes->{{3.847448161053598*^9, 3.847448212106049*^9}, {
  3.84744845351523*^9, 3.847448504715785*^9}, {3.847726269021222*^9, 
  3.847726277660006*^9}, {3.848069333488532*^9, 3.8480693334885817`*^9}, {
  3.8503678146010504`*^9, 3.8503678210028963`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"733228bf-c9c9-4416-bee8-8af69987ab95"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["s", "55", "0"], TraditionalForm]],
  FontWeight->"Plain",ExpressionUUID->"deddde38-c613-446f-9a63-70b6bad54000"],
 Cell[BoxData[
  StyleBox[
   RowBox[{"  ", 
    RowBox[{"with", "  ", 
     SubscriptBox[
      StyleBox["O",
       FontSize->12], "p"], " ", "along", 
     RowBox[{"{", 
      RowBox[{"12", ",", "34"}], "}"}]}]}],
   FontSize->12]],ExpressionUUID->"b9f4c728-06a1-484d-8b12-0696346fc419"]
}], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
   3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
   3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
   3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
   3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
   3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
   3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
   3.848123081368211*^9, 3.848123134943726*^9}, {3.848152029476047*^9, 
   3.848152029710196*^9}, {3.850367015545332*^9, 3.850367016274686*^9}, 
   3.8503715315353394`*^9, {3.850371574365838*^9, 3.8503715916312513`*^9}, {
   3.850375512510561*^9, 3.850375532786422*^9}, {3.85038312755505*^9, 
   3.850383128361439*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"f4658070-9a29-4969-a283-66a56d9b096f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "55", "0"],
     TraditionalForm], "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "3.2199256013077053`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "15.972325307925695`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.3969631361416097`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "1.3896553746512064`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.33164241755219265`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.23785223435311384`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8469123376359929`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.24100624625187428`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5706676157765933`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3910354567760587`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "1.3741251853309389`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "1.020564376708424`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "3.6376863003797015`", ",", "1.540595338051961`", ",", 
       "0.33558630935134803`", ",", "0"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.788690561781598*^9, 3.788690591744718*^9}, {
   3.788690937367816*^9, 3.788691023840242*^9}, 3.8273334417232285`*^9, 
   3.829211196919878*^9, {3.8292112282500696`*^9, 3.829211231344674*^9}, {
   3.8292362249115844`*^9, 3.8292362424951105`*^9}, {3.829236298674787*^9, 
   3.8292363316824255`*^9}, 3.829236794481659*^9, 3.829276752487296*^9, 
   3.8292768125718975`*^9, {3.83586411021887*^9, 3.8358641162168674`*^9}, 
   3.8487282464074526`*^9, 3.8503812213500957`*^9, {3.8503829018929253`*^9, 
   3.8503829028551006`*^9}, {3.8503830770424595`*^9, 3.850383081518769*^9}, {
   3.8503831470253515`*^9, 3.850383173401621*^9}, 3.858347667746505*^9, {
   3.858347823146639*^9, 3.8583478337789183`*^9}, 
   3.858347870486219*^9},ExpressionUUID->"797259ec-11bd-4ea9-8528-\
106b7a5209c2"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{"Heis3", "\[CirclePlus]", " ", "Heis3"}]}],
  FontSize->
   12]],ExpressionUUID->"4cd397fb-c48d-457b-ae43-924f217e6a59"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.850382752571005*^9, 
   3.850382752571005*^9}, {3.8503828197046957`*^9, 3.8503828267217336`*^9}, {
   3.850382886883422*^9, 
   3.8503828955547504`*^9}},ExpressionUUID->"875f9579-9129-4450-b038-\
626e2d37a3d8"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"bdea9097-2a08-4293-83cb-\
606e2b46faf3"]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"47cd5b65-340e-4698-9628-887cd2f0f1e2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 13228, 213, 498, "Text",ExpressionUUID->"90263463-a401-470c-8d83-1aeb798974b2"],
Cell[13789, 235, 147, 3, 60, "Input",ExpressionUUID->"0e45e3a9-65ae-4f33-9c00-7f1cf2c7ceb8"],
Cell[13939, 240, 626, 10, 64, "Text",ExpressionUUID->"8ccbee28-4b80-4321-938b-c63c331da03b"],
Cell[14568, 252, 1684, 48, 62, "Text",ExpressionUUID->"0ff04bf6-cfd2-4b21-afda-1f90b130aace"],
Cell[16255, 302, 9309, 230, 559, "Input",ExpressionUUID->"e684c2af-11f3-42bf-854b-07e4b8309240"],
Cell[25567, 534, 1598, 28, 38, "Text",ExpressionUUID->"35525566-9068-4724-8033-d4233d57c39f"],
Cell[27168, 564, 219, 4, 60, "Input",ExpressionUUID->"ba126bf4-6f0c-4680-a530-769e9ede3221"],
Cell[27390, 570, 9030, 227, 559, "Input",ExpressionUUID->"d3b58a33-7a24-47b0-8ab6-de52227fe9aa"],
Cell[36423, 799, 1598, 28, 38, "Text",ExpressionUUID->"b36bbfee-79a4-45f5-8fe1-c045ccf05ec5"],
Cell[38024, 829, 223, 4, 60, "Input",ExpressionUUID->"5c2f097a-08ef-46f8-a901-987cfe502918"],
Cell[38250, 835, 8867, 221, 559, "Input",ExpressionUUID->"f401e27d-7ec6-4309-bda6-f13ff6035ded"],
Cell[47120, 1058, 1598, 28, 38, "Text",ExpressionUUID->"ac1350b0-3740-4c2f-a81a-d69187e1dbd3"],
Cell[48721, 1088, 249, 5, 60, "Input",ExpressionUUID->"f4e5cbc0-c836-472d-b393-c21bb1e8191b"],
Cell[48973, 1095, 8853, 224, 559, "Input",ExpressionUUID->"0a8073f9-4050-4129-be3b-08297a05e39a"],
Cell[57829, 1321, 1598, 28, 38, "Text",ExpressionUUID->"039fd3fd-94a1-4200-84ef-88587cea13d5"],
Cell[59430, 1351, 199, 4, 60, "Input",ExpressionUUID->"b4a2ee7d-ff26-44da-85be-c6f9b4325093"],
Cell[59632, 1357, 8830, 222, 559, "Input",ExpressionUUID->"cca91856-925a-46ff-84f9-c3d78d6631b0"],
Cell[68465, 1581, 1598, 28, 38, "Text",ExpressionUUID->"c3292b3b-2fac-4b83-8f1b-30039bf18bfe"],
Cell[70066, 1611, 201, 4, 60, "Input",ExpressionUUID->"5916ad15-b04d-4cb6-8765-9b7f7ba7e3cc"],
Cell[70270, 1617, 8873, 223, 559, "Input",ExpressionUUID->"e0d37110-dfba-4516-8df1-3182b0b45e4d"],
Cell[79146, 1842, 1598, 28, 38, "Text",ExpressionUUID->"c84f63e5-2d8d-4caa-b953-d777aa746c7c"],
Cell[80747, 1872, 199, 4, 60, "Input",ExpressionUUID->"907be8bb-47f9-4cc4-9da5-6ddc59435e9b"],
Cell[80949, 1878, 8992, 225, 559, "Input",ExpressionUUID->"992a3609-1de6-42a4-97f0-40ed842542ec"],
Cell[89944, 2105, 1602, 28, 38, "Text",ExpressionUUID->"0f5b26ed-81b7-4cc4-aae2-9f2204c78cc7"],
Cell[91549, 2135, 197, 4, 60, "Input",ExpressionUUID->"7a9bc72e-4fcf-45e6-88b6-7fbc32c3c1e6"],
Cell[91749, 2141, 8907, 224, 559, "Input",ExpressionUUID->"de93d063-e471-4c0a-a145-62b99eaa2285"],
Cell[100659, 2367, 1598, 28, 38, "Text",ExpressionUUID->"3f788ce1-a8df-4844-b5af-69517ed28a48"],
Cell[102260, 2397, 201, 4, 60, "Input",ExpressionUUID->"825f7683-f67d-4d5e-b551-071d45c6822c"],
Cell[102464, 2403, 9019, 226, 559, "Input",ExpressionUUID->"82d76de7-50c9-417e-92c4-492e8d877086"],
Cell[111486, 2631, 1602, 28, 38, "Text",ExpressionUUID->"04178fe0-7af8-4ac9-a501-e74f56377999"],
Cell[113091, 2661, 201, 4, 60, "Input",ExpressionUUID->"a4c98849-7560-4376-9917-233901bcb9d0"],
Cell[113295, 2667, 8682, 214, 488, "Input",ExpressionUUID->"489bcd10-7927-4033-a7cf-e26b7648ba01"],
Cell[121980, 2883, 1602, 28, 38, "Text",ExpressionUUID->"434fb5b0-ee16-40aa-8855-5826ffe746d1"],
Cell[123585, 2913, 199, 4, 60, "Input",ExpressionUUID->"a7a3ccb7-a396-4859-a8a1-75e080c88bec"],
Cell[123787, 2919, 8924, 224, 559, "Input",ExpressionUUID->"be7d72f3-a335-442c-859a-1b4b3a466643"],
Cell[132714, 3145, 1602, 28, 38, "Text",ExpressionUUID->"cb768149-ca9a-45f8-9d9b-89868eef12b4"],
Cell[134319, 3175, 199, 4, 60, "Input",ExpressionUUID->"08370ec5-9f6a-463b-8733-3c56bb53615f"],
Cell[134521, 3181, 8432, 208, 464, "Input",ExpressionUUID->"4aed50be-5569-45ff-9263-c7947ef6938d"],
Cell[142956, 3391, 1632, 28, 38, "Text",ExpressionUUID->"1f0712cd-0df0-4e5b-b6f2-4b77d563d88b"],
Cell[144591, 3421, 196, 4, 60, "Input",ExpressionUUID->"d5a907cf-18e3-4887-9141-692da30f4e01"],
Cell[144790, 3427, 8138, 202, 464, "Input",ExpressionUUID->"222a265c-a27b-4586-be00-6b7af0947d86"],
Cell[152931, 3631, 1598, 28, 38, "Text",ExpressionUUID->"fea249b2-53ac-48b6-b77b-adedba1cb229"],
Cell[154532, 3661, 199, 4, 60, "Input",ExpressionUUID->"ef5eacf2-edba-4e8d-b687-8d02f477238b"],
Cell[154734, 3667, 8207, 201, 440, "Input",ExpressionUUID->"125e21f1-6c17-4f64-9ed8-4474aecf858d"],
Cell[162944, 3870, 1644, 27, 38, "Text",ExpressionUUID->"966ee03f-47f7-4a63-b6b1-f28a201b6f31"],
Cell[164591, 3899, 201, 4, 60, "Input",ExpressionUUID->"04cf765c-6bdf-462f-96f4-efda96cb13e6"],
Cell[164795, 3905, 8114, 201, 464, "Input",ExpressionUUID->"146462b0-fce7-43ba-9825-2354dd293d7c"],
Cell[172912, 4108, 1633, 28, 38, "Text",ExpressionUUID->"9b96aaeb-6549-4026-bd01-d5837546e40f"],
Cell[174548, 4138, 201, 4, 60, "Input",ExpressionUUID->"00b26028-07cd-40bd-b45d-4d47e7254832"],
Cell[174752, 4144, 8090, 200, 440, "Input",ExpressionUUID->"e3bdc617-d61c-4b9d-bc6b-0dbe8ceaf6d6"],
Cell[182845, 4346, 1533, 25, 38, "Text",ExpressionUUID->"fe902bc4-2c59-4cb3-a5b3-73abd0c365c8"],
Cell[184381, 4373, 199, 4, 60, "Input",ExpressionUUID->"b11e0abd-d954-473a-984d-5396529f2daa"],
Cell[184583, 4379, 8192, 200, 440, "Input",ExpressionUUID->"da5e60de-ab1c-4569-aac0-ad39f5480b6a"],
Cell[192778, 4581, 1575, 27, 38, "Text",ExpressionUUID->"e2e84aab-c619-460b-9583-edacddc4231d"],
Cell[194356, 4610, 199, 4, 60, "Input",ExpressionUUID->"ecde5897-affa-43ec-bbbf-dd5ae612bf6f"],
Cell[194558, 4616, 8365, 206, 488, "Input",ExpressionUUID->"b88fc0aa-0bf9-42f3-850b-eabddb8c94ef"],
Cell[202926, 4824, 1545, 26, 36, "Text",ExpressionUUID->"f27b04a5-ff99-4146-b680-eafc79959bd5"],
Cell[204474, 4852, 147, 3, 60, "Input",ExpressionUUID->"980e757d-c4b5-494d-9ae0-4a88f4d8c7bb"],
Cell[204624, 4857, 8698, 220, 535, "Input",ExpressionUUID->"4bd2bbd6-5e3d-456f-baee-c145563adb69"],
Cell[213325, 5079, 1621, 28, 38, "Text",ExpressionUUID->"a4a1f02e-b0c1-454b-9a1d-a3cb27662e4b"],
Cell[214949, 5109, 147, 3, 60, "Input",ExpressionUUID->"a41e5d6c-88f1-4c0e-9880-132b57da40d1"],
Cell[215099, 5114, 8351, 206, 464, "Input",ExpressionUUID->"3e9ce184-e52f-4094-8bc4-210069f9df48"],
Cell[223453, 5322, 1518, 25, 36, "Text",ExpressionUUID->"4dd206f0-bc3b-4b8a-842b-acd39ce1f65d"],
Cell[224974, 5349, 147, 3, 60, "Input",ExpressionUUID->"b4e8b494-9b92-40a8-9e39-dfb8ed464403"],
Cell[225124, 5354, 8476, 207, 464, "Input",ExpressionUUID->"bb683140-e74a-4a66-a228-bc383e2238df"],
Cell[233603, 5563, 1518, 25, 36, "Text",ExpressionUUID->"77d3caa8-741b-4a2c-bbd0-5f1518d92fe2"],
Cell[235124, 5590, 147, 3, 60, "Input",ExpressionUUID->"aca74191-a780-444e-add8-c44c93f4d7db"],
Cell[235274, 5595, 8305, 204, 440, "Input",ExpressionUUID->"e762ca19-c6cd-463b-ab22-1bce89df9b39"],
Cell[243582, 5801, 1710, 28, 38, "Text",ExpressionUUID->"b9ff3129-f9be-4947-87a6-b0af2973011d"],
Cell[245295, 5831, 147, 3, 60, "Input",ExpressionUUID->"f6cb3812-283f-4e48-b129-0e9520b8dcbb"],
Cell[245445, 5836, 8311, 202, 440, "Input",ExpressionUUID->"943d2975-ab0c-4253-82fd-93d0e71613c2"],
Cell[253759, 6040, 1718, 28, 38, "Text",ExpressionUUID->"4e757230-570e-493a-9c1a-e00c0885712e"],
Cell[255480, 6070, 147, 3, 60, "Input",ExpressionUUID->"e3ba3135-bcb1-4db6-8d0d-b87f79784f9f"],
Cell[255630, 6075, 8409, 204, 440, "Input",ExpressionUUID->"e1f939e3-d31b-4e59-9de7-a6961e8b9589"],
Cell[264042, 6281, 1708, 28, 38, "Text",ExpressionUUID->"6f02090b-9953-462a-97cf-bb8191f0e2c2"],
Cell[265753, 6311, 147, 3, 60, "Input",ExpressionUUID->"b4a95daf-dc8c-4883-a6d7-5641267c6d83"],
Cell[265903, 6316, 8283, 202, 417, "Input",ExpressionUUID->"87f23a33-d8ff-4031-b236-c008a37e6a9b"],
Cell[274189, 6520, 1714, 28, 38, "Text",ExpressionUUID->"f08dda7f-f939-489a-9916-8ad4578296b7"],
Cell[275906, 6550, 147, 3, 60, "Input",ExpressionUUID->"91b8bedd-b2af-4422-8b9f-a2844e0e6f1a"],
Cell[276056, 6555, 8458, 207, 440, "Input",ExpressionUUID->"609baf7a-9f49-4f06-afc2-6602a9576766"],
Cell[284517, 6764, 1718, 28, 38, "Text",ExpressionUUID->"1bc07652-34eb-4852-ba75-2acd5636e02b"],
Cell[286238, 6794, 147, 3, 60, "Input",ExpressionUUID->"b8a6e37a-3055-4aa2-a0b7-9014a62bba82"],
Cell[286388, 6799, 8478, 206, 440, "Input",ExpressionUUID->"9dcffcb0-5127-4757-92f5-240f7f984679"],
Cell[294869, 7007, 1714, 28, 38, "Text",ExpressionUUID->"ef4be0ce-528d-49ad-9cf0-5cb6db0f2e63"],
Cell[296586, 7037, 147, 3, 60, "Input",ExpressionUUID->"978c0bd2-d152-458f-a520-21fc07c1be2f"],
Cell[296736, 7042, 430, 7, 64, "Text",ExpressionUUID->"733228bf-c9c9-4416-bee8-8af69987ab95"],
Cell[297169, 7051, 1432, 30, 63, "Text",ExpressionUUID->"f4658070-9a29-4969-a283-66a56d9b096f"],
Cell[298604, 7083, 6884, 174, 369, "Input",ExpressionUUID->"797259ec-11bd-4ea9-8528-106b7a5209c2"],
Cell[305491, 7259, 1581, 25, 36, "Text",ExpressionUUID->"875f9579-9129-4450-b038-626e2d37a3d8"],
Cell[307075, 7286, 147, 3, 60, "Input",ExpressionUUID->"bdea9097-2a08-4293-83cb-606e2b46faf3"]
}
]
*)



==> anc/solutionsv2.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    529574,      12734]
NotebookOptionsPosition[    511596,      12534]
NotebookOutlinePosition[    512001,      12550]
CellTagsIndexPosition[    511958,      12547]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["We list here the solutions obtained in the paper arXiv:2201.04152. \
These are solutions of type IIA/B supergravities, with O",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox["-planes and D",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox["-branes. These sources are gathered in intersecting sets of \
parallel sources, as described in the paper. The solutions are obtained on a \
4-dimensional maximally symmetric spacetime, times a 6-dimensional group \
manifold. The latter is given in terms of structure constants f[a,b,c]. A \
solution corresponds in the following to a list of valued variables called \
\[OpenCurlyDoubleQuote]sol\[CloseCurlyDoubleQuote]: those are the f[a,b,c], \
together with RR and NSNS flux components, and the source set contributions \
T10[I]. In addition, we provide the value of the 4- and 6-dimensional Ricci \
scalars, R4 and R6. We refer to the paper for more details.\nFor each \
solution, we add stability and algebra data, determined using methods and \
tools described in the companion paper arXiv:2204.05327. The algebra is the \
one corresponding to the structure constants f[a,b,c]. Regarding stability, \
we give the mass spectrum, i.e. the eigenvalues \[OpenCurlyDoubleQuote]masses\
\.b2\[CloseCurlyDoubleQuote] of the mass matrix. For de Sitter solutions, \
which exhibit a tachyon, we give the corresponding eigenvector in field space \
as \[OpenCurlyDoubleQuote]tachyon\[CloseCurlyDoubleQuote]. For (anti-) de \
Sitter solutions, we compute and give the parameter \[OpenCurlyDoubleQuote]",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "V"], TraditionalForm]],
  CellChangeTimes->{{3.8553922548464193`*^9, 3.8553922614351397`*^9}, {
    3.855392293960953*^9, 3.8553923655858083`*^9}, {3.8553924574105062`*^9, 
    3.855392503588045*^9}, {3.8553927023388157`*^9, 3.8553927958355227`*^9}, {
    3.855392836254051*^9, 3.8553928421386805`*^9}, {3.8553930847304783`*^9, 
    3.8553931109779835`*^9}, {3.855393181797085*^9, 3.855393191280352*^9}, {
    3.8553932925856867`*^9, 3.8553934842157593`*^9}, {3.855394506469324*^9, 
    3.8553945541491723`*^9}, {3.855394925428727*^9, 3.8553949267723045`*^9}, {
    3.8553949729480653`*^9, 3.855395141475183*^9}, {3.855395195635149*^9, 
    3.8553952225471206`*^9}, {3.8553952546446514`*^9, 3.8553952962413845`*^9},
     3.8553953323102665`*^9, {3.855395389586892*^9, 3.8553954184826055`*^9}, 
    3.855396662164033*^9, 3.8569398258957615`*^9, 3.856940050280716*^9, 
    3.8569402822150593`*^9, 3.8569406425043383`*^9, {3.8571316164988213`*^9, 
    3.857131617639545*^9}, {3.8571318946212997`*^9, 3.857131896452963*^9}, {
    3.857131931021757*^9, 3.857131931305004*^9}, {3.8572151046910477`*^9, 
    3.857215143666153*^9}, 3.8572199536488686`*^9, 3.8576449687877045`*^9, 
    3.8576452658374987`*^9, {3.8577913729193897`*^9, 
    3.8577914137095203`*^9}, {3.8577938286286287`*^9, 
    3.8577938569621763`*^9}, {3.857793912674068*^9, 3.8577939221249332`*^9}, {
    3.85780230768126*^9, 3.857802400996522*^9}, {3.8578024410630636`*^9, 
    3.8578024701134787`*^9}, {3.8578025255567083`*^9, 
    3.8578025269245415`*^9}, {3.857802573897105*^9, 3.857802659530032*^9}, {
    3.857802702574913*^9, 3.857802710302313*^9}, {3.857802745856127*^9, 
    3.8578027965994825`*^9}, 3.8578028270375404`*^9, {3.857802917022789*^9, 
    3.857803056710345*^9}, {3.857803100877652*^9, 3.857803112151808*^9}, {
    3.8578031857728634`*^9, 3.8578031887674017`*^9}, 3.8578032206632986`*^9},
  FontSize->14,ExpressionUUID->"7d486314-3692-411c-8ec2-59476ebd125b"],
 StyleBox["\[CloseCurlyDoubleQuote]. All numerical values smaller than ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["10", 
    RowBox[{"-", "14"}]], TraditionalForm]],
  CellChangeTimes->{
   3.850373253652252*^9, {3.850373323061492*^9, 3.8503733721666317`*^9}, {
    3.850373419056591*^9, 3.8503734215217466`*^9}},
  FontSize->14,ExpressionUUID->"9a273b6c-a4c7-48ac-b36c-4aaeb7fae812"],
 StyleBox[" have been set to 0.\nThe list of solutions is organised as \
follows. We first present de Sitter solutions, then Minkowski and finally \
anti-de Sitter ones. For each of those, solutions are grouped and numbered \
within their solution class, and we list the classes following the order in \
the paper. For each solution class, we indicate the 6-dimensional directions \
wrapped by the O",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox[" and the D",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox[". Those are given in the order of the sets. For instance, \
\[OpenCurlyDoubleQuote]",
  FontSize->14],
 Cell[BoxData[
  RowBox[{
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "66", "+"],
     TraditionalForm], 
    StyleBox["  ",
     FontSize->12], 
    StyleBox["with",
     FontSize->12], 
    StyleBox["  ",
     FontSize->12], 
    StyleBox[
     SubscriptBox[
      StyleBox["O",
       FontSize->12], "p"],
     FontSize->12], 
    StyleBox[" ",
     FontSize->12], 
    StyleBox["along",
     FontSize->12], 
    StyleBox[
     RowBox[{"{", 
      RowBox[{"123", ",", "145"}], "}"}],
     FontSize->12]}], 
   StyleBox[",",
    FontSize->12], 
   StyleBox[" ",
    FontSize->12], 
   StyleBox[
    RowBox[{
     SubscriptBox["D", "p"], " ", "along", 
     RowBox[{"{", 
      RowBox[{"256", ",", "346"}], "}"}]}],
    FontSize->12]}]],ExpressionUUID->"c4e0a57e-9524-487b-9973-24f3ebf118bb"],
 StyleBox["\[CloseCurlyDoubleQuote] means that we consider solutions in the \
class ",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["s", "66", "+"], TraditionalForm]],ExpressionUUID->
  "16a20c68-f32a-4728-8258-75496fa8ec07"],
 StyleBox[" with O",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox[" in the set I=1 along directions 123, I=2 along 145, and D",
  FontSize->14],
 StyleBox["p",
  FontSize->10],
 StyleBox[" only in the set I=3 along 256 and I=4 along 346.",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.8503717128865995`*^9, 3.850371713294717*^9}, {
   3.8503740302190657`*^9, 3.8503740373476896`*^9}, 3.8503833105352445`*^9, {
   3.8503833417518606`*^9, 3.850383795393903*^9}, {3.8503838269616394`*^9, 
   3.850383980366342*^9}, {3.850384015019723*^9, 3.8503841078935785`*^9}, {
   3.850384140179289*^9, 3.8503842369518137`*^9}, {3.8503843053880053`*^9, 
   3.850384326295576*^9}, {3.8503843591936755`*^9, 3.850384560502706*^9}, {
   3.8503846214796057`*^9, 3.8503846221102962`*^9}, {3.8576186675707135`*^9, 
   3.8576186816106634`*^9}, {3.8576195962041235`*^9, 3.857619606935318*^9}, {
   3.8577047636939425`*^9, 3.857704764481428*^9}, {3.8587644421701746`*^9, 
   3.858764461837839*^9}, {3.8587646034374933`*^9, 3.858764646496669*^9}, {
   3.858764676980131*^9, 3.8587647373926563`*^9}, {3.8587647735341053`*^9, 
   3.858764912123685*^9}, {3.8587649869752846`*^9, 3.85876505124364*^9}, {
   3.858765152796075*^9, 3.8587652307814393`*^9}, {3.8587652915026245`*^9, 
   3.8587653131077633`*^9}, {3.8587653762159133`*^9, 3.858765380298994*^9}, {
   3.8587654833889256`*^9, 3.8587655069389277`*^9}, 3.858766901739133*^9, {
   3.8588234818057833`*^9, 
   3.858823483346382*^9}},ExpressionUUID->"8313b2c7-6aa7-4570-8977-\
e0b3370cf24b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"deafa57a-94fe-4e28-a6f4-\
b5be2961fb58"],

Cell[TextData[StyleBox["De Sitter Solutions",
 FontSize->16]], "Text",
 CellChangeTimes->{{3.847448161053598*^9, 3.847448212106049*^9}, {
  3.84744845351523*^9, 3.847448504715785*^9}, {3.847726269021222*^9, 
  3.847726277660006*^9}, {3.848049006487509*^9, 3.848049008768751*^9}, {
  3.84804917373039*^9, 3.8480491865104733`*^9}, {3.8481143539813023`*^9, 
  3.8481143541401043`*^9}, {3.848121715428875*^9, 3.848121715661169*^9}, {
  3.8503672699565067`*^9, 3.850367271680862*^9}, {3.850367457780334*^9, 
  3.8503674627665734`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"3d64fa33-9528-44fb-9a8f-9097790446a0"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   FormBox[
    SubsuperscriptBox["s", "55", "+"],
    TraditionalForm], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox["with",
    FontSize->12], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox[
    SubscriptBox[
     StyleBox["O",
      FontSize->12], "p"],
    FontSize->12], 
   StyleBox[" ",
    FontSize->12], 
   StyleBox["along",
    FontSize->12], 
   StyleBox[
    RowBox[{"{", 
     RowBox[{"12", ",", "34"}], "}"}],
    FontSize->12]}], 
  StyleBox[",",
   FontSize->12], 
  StyleBox[" ",
   FontSize->12], 
  StyleBox[
   RowBox[{
    SubscriptBox["D", "p"], " ", "along", 
    RowBox[{"{", "56", "}"}]}],
   FontSize->
    12]}]],ExpressionUUID->"ea3d1087-7f18-4272-874f-4beff52257e4"]], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
  3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
  3.848123152862719*^9, 3.848123178927656*^9}, {3.848152049531952*^9, 
  3.848152049695627*^9}, {3.848157937559811*^9, 3.8481579380462227`*^9}, {
  3.850366543913949*^9, 3.850366546307677*^9}, {3.850367620478718*^9, 
  3.8503676770859823`*^9}, {3.8503732801092587`*^9, 3.850373298429409*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"2282d003-897b-4bbd-9897-cea70f58a01f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "55", "+"], "28"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "2.2601344232714`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "5.166995641227799`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.4606222716892068`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16181424717533238`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0038892396269205737`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.1602240053812456`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00016450343517396688`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1407978265030063`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13581932208865635`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004514206260267242`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.057658941736178124`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.8432051759700057`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3800033467769277`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.2652457953539094`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05206820404397097`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6881144630004362`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06269478304790424`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0001141641809209551`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0002075199124279374`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.000020509989500181512`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.015940789627724206`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009998533494487347`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13213698518467926`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5452525832366354`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0002075199124279374`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.07092260214066037`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.1869262192784909`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "2.69974529858491`", ",", "0.8391219310617003`", ",", 
       "0.17194617065700638`", ",", 
       RowBox[{"-", "0.05740061529170858`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.3974597138587878`", ",", "0.9132200692673972`", ",", 
       "0.040049899722858835`", ",", "0.08031741080693261`"}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", " ", 
     RowBox[{"-", "3.2373665691434326`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850373253652252*^9, {3.850373323061492*^9, 3.8503733721666317`*^9}, {
   3.850373419056591*^9, 3.8503734215217466`*^9}, 
   3.8587654463386564`*^9},ExpressionUUID->"7b93fe90-9e25-4332-b57f-\
a3e59c4df188"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"5683eaad-a503-46b0-af98-d125abfce501"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.850373408894861*^9, 
   3.850373408894861*^9}, {3.8503734613744984`*^9, 3.8503734618296967`*^9}, {
   3.8503824416655493`*^9, 3.8503824416655493`*^9}, {3.8562554618444033`*^9, 
   3.856255472992304*^9}},ExpressionUUID->"9ca70b8a-fc97-476c-8026-\
99f4ef7c68af"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"90fccaab-24e4-445b-bee5-\
8b75e88f42cf"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   FormBox[
    SubsuperscriptBox["s", "66", "+"],
    TraditionalForm], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox["with",
    FontSize->12], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox[
    SubscriptBox[
     StyleBox["O",
      FontSize->12], "p"],
    FontSize->12], 
   StyleBox[" ",
    FontSize->12], 
   StyleBox["along",
    FontSize->12], 
   StyleBox[
    RowBox[{"{", 
     RowBox[{"123", ",", "145"}], "}"}],
    FontSize->12]}], 
  StyleBox[",",
   FontSize->12], 
  StyleBox[" ",
   FontSize->12], 
  StyleBox[
   RowBox[{
    SubscriptBox["D", "p"], " ", "along", 
    RowBox[{"{", 
     RowBox[{"256", ",", "346"}], "}"}]}],
   FontSize->
    12]}]],ExpressionUUID->"e29b3881-f7d7-4972-a6e5-429d10d18961"]], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
  3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
  3.848123152862719*^9, 3.848123178927656*^9}, {3.848152049531952*^9, 
  3.848152049695627*^9}, {3.848157937559811*^9, 3.8481579380462227`*^9}, {
  3.850366543913949*^9, 3.850366546307677*^9}, {3.850367620478718*^9, 
  3.8503676770859823`*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"0502afd6-fc12-470e-bcfd-cd63092e106f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "66", "+"], "1"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4829328652643172`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.5031454973376904`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3864290606661676`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15387607994700656`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.15387607994700672`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3864290606661676`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.37090522418738814`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.14769448713673772`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14769448713673786`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.37090522418738814`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"F0", "\[Rule]", "1.2684489770202227`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05328687386355024`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "0.18525698978641478`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.44051072869734725`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", "0.4405107286973473`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.18525698978641494`"}], 
       ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.20229006362686783`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        "0.08055191798844491`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08055191798844492`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        "0.20229006362686736`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09503138696104893`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09503138696104893`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6931755219280064`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"4", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7917502896561273`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "8.64515492657611`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.843797259028888`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.8437972590288881`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.25914686016659205`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.9076897978676555`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "5.553652375810993`", ",", "1.1134772302828728`", ",", 
       "0.9162127750447774`", ",", "0.39898856912911873`", ",", 
       RowBox[{"-", "0.23433515326789187`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.21153301430001437`", ",", "0.9599671233739707`", ",", 
       "0.13038024798464556`", ",", "0.12929770623532397`", ",", "0"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.617024773014807`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.822031197884405*^9, 3.822031254550623*^9}, 
   3.8220317223190374`*^9, {3.822043551747369*^9, 3.82204358241698*^9}, {
   3.8223747253636293`*^9, 3.822374727426112*^9}, 3.8225758246814146`*^9, {
   3.8225758766397924`*^9, 3.8225758791514864`*^9}, 3.822576244001173*^9, {
   3.833382225086628*^9, 3.8333822406267757`*^9}, {3.833383269370708*^9, 
   3.833383304745446*^9}, 3.833383391636141*^9, {3.8333835515069513`*^9, 
   3.833383612330337*^9}, {3.833504456703719*^9, 3.833504626904359*^9}, {
   3.833505529449718*^9, 3.833505592369235*^9}, 3.8335127623699417`*^9, {
   3.833512794961321*^9, 3.833512812136167*^9}, {3.8335317184989853`*^9, 
   3.833531728156094*^9}, {3.8335321161582403`*^9, 3.833532156722776*^9}, {
   3.8335322714598837`*^9, 3.833532327787793*^9}, {3.8335336028446836`*^9, 
   3.833533606238131*^9}, {3.8335342246361713`*^9, 3.833534309672703*^9}, {
   3.8335344912852573`*^9, 3.833534533980006*^9}, {3.833534595869361*^9, 
   3.833534627136835*^9}, {3.833534736572062*^9, 3.833534817945342*^9}, {
   3.833535051182004*^9, 3.8335350522918367`*^9}, {3.833535836161366*^9, 
   3.833535838953899*^9}, {3.833537533926948*^9, 3.8335376272835627`*^9}, {
   3.833537660462639*^9, 3.833537699771533*^9}, {3.833589723741139*^9, 
   3.83358972393458*^9}, {3.8336010116664314`*^9, 3.833601030768113*^9}, 
   3.833601096170289*^9, {3.833601138965891*^9, 3.8336011956065397`*^9}, {
   3.8336012302411733`*^9, 3.833601415397937*^9}, 3.8336076163451543`*^9, {
   3.8336076654448414`*^9, 3.8336076965898275`*^9}, {3.8338156087500763`*^9, 
   3.8338156299434633`*^9}, {3.833815715123556*^9, 3.833815716467805*^9}, {
   3.833815781795638*^9, 3.833815782012183*^9}, {3.83381583754191*^9, 
   3.833815841178968*^9}, {3.833816002125688*^9, 3.833816002228791*^9}, {
   3.8338160407085943`*^9, 3.833816040986393*^9}, {3.8338161285113707`*^9, 
   3.833816130735359*^9}, {3.8338161919913063`*^9, 3.8338161930057783`*^9}, {
   3.833816264898995*^9, 3.8338162662277517`*^9}, {3.8338550874367*^9, 
   3.833855097005026*^9}, 3.8338552198757133`*^9, {3.833855259802178*^9, 
   3.833855270252133*^9}, {3.833903681155998*^9, 3.833903690367345*^9}, {
   3.833936051106491*^9, 3.8339360599487*^9}, {3.833936116775473*^9, 
   3.83393611753056*^9}, {3.833936172724801*^9, 3.833936173327982*^9}, {
   3.8339362046857653`*^9, 3.833936214424569*^9}, {3.83393628684879*^9, 
   3.833936295267222*^9}, {3.833936367588081*^9, 3.833936377998302*^9}, {
   3.833936509502953*^9, 3.833936535315812*^9}, {3.833936568109377*^9, 
   3.833936638299037*^9}, {3.833937269410985*^9, 3.833937288954962*^9}, {
   3.8357230201714153`*^9, 3.835723028018896*^9}, {3.8357231832162437`*^9, 
   3.8357231975070953`*^9}, {3.835723256406475*^9, 3.8357232569448547`*^9}, {
   3.8357233177840967`*^9, 3.8357233184331923`*^9}, {3.835723390512239*^9, 
   3.835723402469439*^9}, {3.83601438342106*^9, 3.836014390347682*^9}, {
   3.839907210772888*^9, 3.839907283187152*^9}, {3.839911661074911*^9, 
   3.839911684747119*^9}, {3.83991236952817*^9, 3.839912414854545*^9}, {
   3.839913444838476*^9, 3.83991354329663*^9}, {3.839923821879664*^9, 
   3.839923825939548*^9}, {3.839924946571319*^9, 3.839924948749015*^9}, {
   3.840081847509906*^9, 3.8400818906917057`*^9}, {3.8400819999546223`*^9, 
   3.840082030304253*^9}, {3.840082263279017*^9, 3.8400822683167553`*^9}, {
   3.840082515658403*^9, 3.8400825274817553`*^9}, {3.8412169352383204`*^9, 
   3.841217050482308*^9}, {3.841217086385108*^9, 3.841217097792433*^9}, 
   3.841217147521244*^9, {3.841217202238284*^9, 3.841217248190786*^9}, {
   3.841217433723996*^9, 3.841217465452629*^9}, {3.848049389805068*^9, 
   3.8480494224669933`*^9}, 3.848114366104149*^9, {3.8481148251931458`*^9, 
   3.848114827976543*^9}, 3.8481230013453493`*^9, 3.848146245514572*^9, {
   3.848158164856915*^9, 3.848158195524572*^9}, 3.848224354299461*^9, {
   3.848331465645396*^9, 3.8483315652125597`*^9}, {3.848331606767198*^9, 
   3.8483316134862843`*^9}, 3.848332428974008*^9, {3.8483325253531303`*^9, 
   3.848332531816718*^9}, {3.848332581592003*^9, 3.848332590029489*^9}, {
   3.8483326620181093`*^9, 3.848332664873988*^9}, {3.848336624542457*^9, 
   3.848336626797123*^9}, {3.848565457024575*^9, 3.848565473875712*^9}, {
   3.850366554946409*^9, 3.850366583513337*^9}, 3.857618206435224*^9, 
   3.858765459949004*^9},ExpressionUUID->"dee9807a-7027-4aee-9242-\
bc13346b26d8"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.88", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Mu]", "0"], ",", 
     SubscriptBox["\[Nu]", "0"]}]]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Mu]", "0"], " ", "=", " ", "0.8795907752259932`"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], " ", "=", " ", "0"}],
  FontSize->
   12]}],ExpressionUUID->"01132a83-868d-4901-8b6c-b3508ae701bf"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.8482243688741713`*^9, 3.8482243814232063`*^9}, {
   3.848224611261732*^9, 3.8482246464563417`*^9}, {3.848332579802743*^9, 
   3.848332594754944*^9}, 3.848332686203618*^9, 3.8483370974721737`*^9, {
   3.848353907491473*^9, 3.8483539137987013`*^9}, {3.8503665937725134`*^9, 
   3.850366595261344*^9}, 3.8503718249195776`*^9, {3.856254816173455*^9, 
   3.856254821178484*^9}, {3.856254866572749*^9, 3.856254872578671*^9}, {
   3.856254950144936*^9, 3.856254955067325*^9}, {3.8562555040387573`*^9, 
   3.856255520729107*^9}},ExpressionUUID->"80acde37-3ebd-4c63-bce7-\
9d4365f6ac26"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"c97587b4-a8ec-4e91-a103-\
9135e365dca4"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{
   SubsuperscriptBox["s", "6666", "+"], "  ", "with", "  ", 
   SubscriptBox[
    StyleBox["O",
     FontSize->12], "p"], " ", "along", 
   RowBox[{"{", 
    RowBox[{"123", ",", "145", ",", "256", ",", "346"}], "}"}]}],
  FontSize->
   12]],ExpressionUUID->"e0c60907-afe2-4186-90c4-35941d0137f4"]], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
  3.848122290430304*^9}, {3.8481231404861383`*^9, 3.848123140486459*^9}, {
  3.848152055617218*^9, 3.848152055800012*^9}, {3.848331069711749*^9, 
  3.848331086818637*^9}, {3.85036642658934*^9, 3.8503664286932425`*^9}, {
  3.850367274777261*^9, 3.850367279680399*^9}, {3.8503673539639583`*^9, 
  3.850367399867853*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"de58ea22-c7a8-4124-9655-9245b519c7af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "6666", "+"], "1"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.11062734091236676`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7164341912783324`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028653700581843643`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7372590715127669`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
        "0.1016622958006148`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7174139881528026`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.1044744750556126`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.11384299023954823`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02788241800480953`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.11077863509147828`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10152345211855421`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02784433803081275`"}]}], ",", 
       RowBox[{"F0", "\[Rule]", 
        RowBox[{"-", "0.5870999283342999`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.561485173068513`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "0.49008981051811795`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5510001255287654`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.24102625231997335`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.09864888922227746`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2510103238071021`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"4", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        "0.45935263059172177`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.648559963939879`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.28673570591785974`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.6252165111089671`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.0019000308724381743`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.4338024496040754`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.6542375329057206`", ",", "0.5127775794431189`", ",", 
       "0.11831978334715368`", ",", "0.025736701618722845`", ",", 
       RowBox[{"-", "0.008761618829311101`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.21114343976163785`"}], ",", 
       RowBox[{"-", "0.9706254648484127`"}], ",", 
       RowBox[{"-", "0.10493827432194976`"}], ",", 
       RowBox[{"-", "0.0044338390775663485`"}], ",", "0.0476755124439333`"}], 
      "}"}]}], ";", 
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "18.44521361501661`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.822031197884405*^9, 3.822031254550623*^9}, 
   3.8220317223190374`*^9, {3.822043551747369*^9, 3.82204358241698*^9}, {
   3.8223747253636293`*^9, 3.822374727426112*^9}, 3.8225758246814146`*^9, {
   3.8225758766397924`*^9, 3.8225758791514864`*^9}, 3.822576244001173*^9, {
   3.833382225086628*^9, 3.8333822406267757`*^9}, {3.833383269370708*^9, 
   3.833383304745446*^9}, 3.833383391636141*^9, {3.8333835515069513`*^9, 
   3.833383612330337*^9}, {3.833504456703719*^9, 3.833504626904359*^9}, {
   3.833505529449718*^9, 3.833505592369235*^9}, 3.8335127623699417`*^9, {
   3.833512794961321*^9, 3.833512812136167*^9}, {3.8335317184989853`*^9, 
   3.833531728156094*^9}, {3.8335321161582403`*^9, 3.833532156722776*^9}, {
   3.8335322714598837`*^9, 3.833532327787793*^9}, {3.8335336028446836`*^9, 
   3.833533606238131*^9}, {3.8335342246361713`*^9, 3.833534309672703*^9}, {
   3.8335344912852573`*^9, 3.833534533980006*^9}, {3.833534595869361*^9, 
   3.833534627136835*^9}, {3.833534736572062*^9, 3.833534817945342*^9}, {
   3.833535051182004*^9, 3.8335350522918367`*^9}, {3.833535836161366*^9, 
   3.833535838953899*^9}, {3.833537533926948*^9, 3.8335376272835627`*^9}, {
   3.833537660462639*^9, 3.833537699771533*^9}, {3.833589723741139*^9, 
   3.83358972393458*^9}, {3.8336010116664314`*^9, 3.833601030768113*^9}, 
   3.833601096170289*^9, {3.833601138965891*^9, 3.8336011956065397`*^9}, {
   3.8336012302411733`*^9, 3.833601415397937*^9}, 3.8336076163451543`*^9, {
   3.8336076654448414`*^9, 3.8336076965898275`*^9}, {3.8338156087500763`*^9, 
   3.8338156299434633`*^9}, {3.833815715123556*^9, 3.833815716467805*^9}, {
   3.833815781795638*^9, 3.833815782012183*^9}, {3.83381583754191*^9, 
   3.833815841178968*^9}, {3.833816002125688*^9, 3.833816002228791*^9}, {
   3.8338160407085943`*^9, 3.833816040986393*^9}, {3.8338161285113707`*^9, 
   3.833816130735359*^9}, {3.8338161919913063`*^9, 3.8338161930057783`*^9}, {
   3.833816264898995*^9, 3.8338162662277517`*^9}, {3.8338550874367*^9, 
   3.833855097005026*^9}, 3.8338552198757133`*^9, {3.833855259802178*^9, 
   3.833855270252133*^9}, {3.833903681155998*^9, 3.833903690367345*^9}, {
   3.833936051106491*^9, 3.8339360599487*^9}, {3.833936116775473*^9, 
   3.83393611753056*^9}, {3.833936172724801*^9, 3.833936173327982*^9}, {
   3.8339362046857653`*^9, 3.833936214424569*^9}, {3.83393628684879*^9, 
   3.833936295267222*^9}, {3.833936367588081*^9, 3.833936377998302*^9}, {
   3.833936509502953*^9, 3.833936535315812*^9}, {3.833936568109377*^9, 
   3.833936638299037*^9}, {3.833937269410985*^9, 3.833937288954962*^9}, {
   3.8357230201714153`*^9, 3.835723028018896*^9}, {3.8357231832162437`*^9, 
   3.8357231975070953`*^9}, {3.835723256406475*^9, 3.8357232569448547`*^9}, {
   3.8357233177840967`*^9, 3.8357233184331923`*^9}, {3.835723390512239*^9, 
   3.835723402469439*^9}, {3.83601438342106*^9, 3.836014390347682*^9}, {
   3.839907210772888*^9, 3.839907283187152*^9}, {3.839911661074911*^9, 
   3.839911684747119*^9}, {3.83991236952817*^9, 3.839912414854545*^9}, {
   3.839913444838476*^9, 3.83991354329663*^9}, {3.839923821879664*^9, 
   3.839923825939548*^9}, {3.839924946571319*^9, 3.839924948749015*^9}, {
   3.840081847509906*^9, 3.8400818906917057`*^9}, {3.8400819999546223`*^9, 
   3.840082030304253*^9}, {3.840082263279017*^9, 3.8400822683167553`*^9}, {
   3.840082515658403*^9, 3.8400825274817553`*^9}, {3.8412169352383204`*^9, 
   3.841217050482308*^9}, {3.841217086385108*^9, 3.841217097792433*^9}, 
   3.841217147521244*^9, {3.841217202238284*^9, 3.841217248190786*^9}, {
   3.841217433723996*^9, 3.841217465452629*^9}, {3.848049389805068*^9, 
   3.8480494224669933`*^9}, {3.848049460129767*^9, 3.848049522447193*^9}, {
   3.848049572133621*^9, 3.848049645967739*^9}, {3.848114786041937*^9, 
   3.8481147951327457`*^9}, 3.848114837303256*^9, {3.8481223472037897`*^9, 
   3.848122473434269*^9}, {3.84812285029242*^9, 3.848122858163904*^9}, {
   3.848145700367489*^9, 3.8481457005891943`*^9}, {3.8481500177591877`*^9, 
   3.848150049739451*^9}, {3.848150186163114*^9, 3.8481502047710123`*^9}, 
   3.848198598038232*^9, {3.848297037610814*^9, 3.848297062861437*^9}, {
   3.848299101175269*^9, 3.848299102262664*^9}, 3.8483304717564087`*^9, {
   3.848331058504582*^9, 3.848331059829932*^9}, 3.848332432354794*^9, {
   3.848336672846878*^9, 3.8483366747336407`*^9}, {3.848371557435213*^9, 
   3.848371570229823*^9}, {3.848372272387451*^9, 3.848372273198058*^9}, {
   3.848565281003319*^9, 3.84856529699692*^9}, {3.848668644460881*^9, 
   3.848668644767782*^9}, {3.8503664339663453`*^9, 3.8503664376164446`*^9}, {
   3.8503842584858055`*^9, 3.8503842737671547`*^9}, 
   3.858765467199086*^9},ExpressionUUID->"7ac68fe4-117f-4390-8123-\
729ce4e6085c"],

Cell[TextData[Cell[BoxData[
 RowBox[{"algebra", "=", 
  RowBox[{
   RowBox[{"so", 
    RowBox[{"(", "3", ")"}]}], "\[CirclePlus]", 
   RowBox[{"so", 
    RowBox[{"(", "3", ")"}]}]}]}]],
 FontSize->12,ExpressionUUID->"9d977dbd-daa8-4f32-8b0b-378e6a434ca7"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483298289078283`*^9, 3.8483298772778997`*^9}, {3.848329991299069*^9, 
   3.848329998003085*^9}, {3.8483304661098022`*^9, 3.8483304677113953`*^9}, {
   3.848330788885269*^9, 3.8483307888854103`*^9}, {3.848330896361732*^9, 
   3.8483309060802917`*^9}, {3.848330936101022*^9, 3.848330936334824*^9}, {
   3.848331048514454*^9, 3.84833104988556*^9}, {3.8503664450359983`*^9, 
   3.850366461028759*^9}, {3.856255573226695*^9, 
   3.856255577163618*^9}},ExpressionUUID->"f4991357-6470-413d-a009-\
a5fd7a96c310"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"16c6607d-c2b8-4be8-8d1f-\
b5a9a8e0a310"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "6666", "+"], "2"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.79263100722221`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.04850609721860809`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.03286894423104548`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03218652130320152`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "2"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.023593569029764786`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.032142010262954636`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.02362624197996485`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.5259552151672331`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03282348946177239`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.525227866798957`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.03560548776287119`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.049534529976854445`"}]}], ",", 
       RowBox[{"F0", "\[Rule]", "0.5980814713619126`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.7251410130127156`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "0.48710571238843625`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.5020917761769385`"}], 
       ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.026083983661492043`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12391948765973623`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5582747681207102`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"4", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07427781961888894`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.2874683320904566`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2706492872474412`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2922990443955467`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.01631808103557053`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.5443144900795674`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.632489884684821`", ",", "0.2576762130989745`", ",", 
       "0.02120755562262855`", ",", "0.011834178494709741`", ",", 
       RowBox[{"-", "0.010784022633325589`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.11872571667664918`"}], ",", 
       RowBox[{"-", "0.9500399195534189`"}], ",", 
       RowBox[{"-", "0.1448361052845543`"}], ",", 
       RowBox[{"-", "0.23405443809271056`"}], ",", 
       RowBox[{"-", "0.08700217278698567`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.6434536290923374`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.822031197884405*^9, 3.822031254550623*^9}, 
   3.8220317223190374`*^9, {3.822043551747369*^9, 3.82204358241698*^9}, {
   3.8223747253636293`*^9, 3.822374727426112*^9}, 3.8225758246814146`*^9, {
   3.8225758766397924`*^9, 3.8225758791514864`*^9}, 3.822576244001173*^9, {
   3.833382225086628*^9, 3.8333822406267757`*^9}, {3.833383269370708*^9, 
   3.833383304745446*^9}, 3.833383391636141*^9, {3.8333835515069513`*^9, 
   3.833383612330337*^9}, {3.833504456703719*^9, 3.833504626904359*^9}, {
   3.833505529449718*^9, 3.833505592369235*^9}, 3.8335127623699417`*^9, {
   3.833512794961321*^9, 3.833512812136167*^9}, {3.8335317184989853`*^9, 
   3.833531728156094*^9}, {3.8335321161582403`*^9, 3.833532156722776*^9}, {
   3.8335322714598837`*^9, 3.833532327787793*^9}, {3.8335336028446836`*^9, 
   3.833533606238131*^9}, {3.8335342246361713`*^9, 3.833534309672703*^9}, {
   3.8335344912852573`*^9, 3.833534533980006*^9}, {3.833534595869361*^9, 
   3.833534627136835*^9}, {3.833534736572062*^9, 3.833534817945342*^9}, {
   3.833535051182004*^9, 3.8335350522918367`*^9}, {3.833535836161366*^9, 
   3.833535838953899*^9}, {3.833537533926948*^9, 3.8335376272835627`*^9}, {
   3.833537660462639*^9, 3.833537699771533*^9}, {3.833589723741139*^9, 
   3.83358972393458*^9}, {3.8336010116664314`*^9, 3.833601030768113*^9}, 
   3.833601096170289*^9, {3.833601138965891*^9, 3.8336011956065397`*^9}, {
   3.8336012302411733`*^9, 3.833601415397937*^9}, 3.8336076163451543`*^9, {
   3.8336076654448414`*^9, 3.8336076965898275`*^9}, {3.8338156087500763`*^9, 
   3.8338156299434633`*^9}, {3.833815715123556*^9, 3.833815716467805*^9}, {
   3.833815781795638*^9, 3.833815782012183*^9}, {3.83381583754191*^9, 
   3.833815841178968*^9}, {3.833816002125688*^9, 3.833816002228791*^9}, {
   3.8338160407085943`*^9, 3.833816040986393*^9}, {3.8338161285113707`*^9, 
   3.833816130735359*^9}, {3.8338161919913063`*^9, 3.8338161930057783`*^9}, {
   3.833816264898995*^9, 3.8338162662277517`*^9}, {3.8338550874367*^9, 
   3.833855097005026*^9}, 3.8338552198757133`*^9, {3.833855259802178*^9, 
   3.833855270252133*^9}, {3.833903681155998*^9, 3.833903690367345*^9}, {
   3.833936051106491*^9, 3.8339360599487*^9}, {3.833936116775473*^9, 
   3.83393611753056*^9}, {3.833936172724801*^9, 3.833936173327982*^9}, {
   3.8339362046857653`*^9, 3.833936214424569*^9}, {3.83393628684879*^9, 
   3.833936295267222*^9}, {3.833936367588081*^9, 3.833936377998302*^9}, {
   3.833936509502953*^9, 3.833936535315812*^9}, {3.833936568109377*^9, 
   3.833936638299037*^9}, {3.833937269410985*^9, 3.833937288954962*^9}, {
   3.8357230201714153`*^9, 3.835723028018896*^9}, {3.8357231832162437`*^9, 
   3.8357231975070953`*^9}, {3.835723256406475*^9, 3.8357232569448547`*^9}, {
   3.8357233177840967`*^9, 3.8357233184331923`*^9}, {3.835723390512239*^9, 
   3.835723402469439*^9}, {3.83601438342106*^9, 3.836014390347682*^9}, {
   3.839907210772888*^9, 3.839907283187152*^9}, {3.839911661074911*^9, 
   3.839911684747119*^9}, {3.83991236952817*^9, 3.839912414854545*^9}, {
   3.839913444838476*^9, 3.83991354329663*^9}, {3.839923821879664*^9, 
   3.839923825939548*^9}, {3.839924946571319*^9, 3.839924948749015*^9}, {
   3.840081847509906*^9, 3.8400818906917057`*^9}, {3.8400819999546223`*^9, 
   3.840082030304253*^9}, {3.840082263279017*^9, 3.8400822683167553`*^9}, {
   3.840082515658403*^9, 3.8400825274817553`*^9}, {3.8412169352383204`*^9, 
   3.841217050482308*^9}, {3.841217086385108*^9, 3.841217097792433*^9}, 
   3.841217147521244*^9, {3.841217202238284*^9, 3.841217248190786*^9}, {
   3.841217433723996*^9, 3.841217465452629*^9}, {3.848049389805068*^9, 
   3.8480494224669933`*^9}, 3.848114366104149*^9, {3.84811480356118*^9, 
   3.848114819778056*^9}, {3.8481224795627813`*^9, 3.848122520977166*^9}, 
   3.8481457327273817`*^9, {3.848175881711802*^9, 3.848175908362866*^9}, {
   3.8481986576941338`*^9, 3.848198662055664*^9}, 3.848198732193981*^9, {
   3.8483119444775057`*^9, 3.8483119570700493`*^9}, {3.848331962991152*^9, 
   3.848331970740823*^9}, {3.848332291194579*^9, 3.848332299745618*^9}, {
   3.848336661535853*^9, 3.848336663654875*^9}, {3.850366473638647*^9, 
   3.8503664767774677`*^9}, 3.850371756226738*^9, 
   3.8587654680790462`*^9},ExpressionUUID->"3342bcfc-983b-4786-86c9-\
29e27ad7f460"],

Cell[TextData[Cell[BoxData[
 RowBox[{"algebra", "=", 
  RowBox[{"so", 
   RowBox[{"(", 
    RowBox[{"3", ",", "1"}], ")"}]}]}]],
 FontSize->12,ExpressionUUID->"93e72ba7-1c0b-4c1c-90c1-549e6fe0ba7a"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483298289078283`*^9, 3.8483298772778997`*^9}, {3.848329991299069*^9, 
   3.848329998003085*^9}, {3.8483304661098022`*^9, 3.8483304677113953`*^9}, {
   3.848330788885269*^9, 3.848330809506219*^9}, {3.848330859070146*^9, 
   3.8483308681108847`*^9}, {3.848330913881868*^9, 3.848330939290845*^9}, {
   3.848331043160997*^9, 3.84833104571213*^9}, {3.848331958814036*^9, 
   3.848331958814465*^9}, {3.848353525177958*^9, 3.848353525882972*^9}, {
   3.848353671300481*^9, 3.848353671984816*^9}, {3.850366483625943*^9, 
   3.8503664877921977`*^9}},ExpressionUUID->"2e63c830-b878-4e33-9e35-\
59f2d050297e"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"efbd5039-0fde-4f19-a68c-\
678d1c06ead7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "6666", "+"], "3"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5042328490010862`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.2540237978247126`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        "0.8567105305680133`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8027388053292703`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23802060639527226`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1495104107174998`"}]}], ",", 
       RowBox[{"F0", "\[Rule]", "0.2736647555923045`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.15807052513649378`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8847271369010146`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6685124783573371`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04049775691184521`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.06447243781584687`"}], ",", 
       RowBox[{
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011616773504428997`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13984196671182686`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.01161677350442915`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"4", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19831239917843718`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.022253710373025332`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.5618104126530824`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.02225371037302504`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.006628101817027554`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.6480286583438525`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.1906099221848625`", ",", "0.2362043417955722`", ",", 
       "0.0361086059152537`", ",", 
       RowBox[{"-", "0.003939114549832477`"}], ",", 
       "0.0034490003351669435`"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1026177745524292`"}], ",", 
       RowBox[{"-", "0.9306197477771913`"}], ",", 
       RowBox[{"-", "0.256952728114247`"}], ",", "0", ",", 
       RowBox[{"-", "0.23956580078898926`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.377220301421994`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.822031197884405*^9, 3.822031254550623*^9}, 
   3.8220317223190374`*^9, {3.822043551747369*^9, 3.82204358241698*^9}, {
   3.8223747253636293`*^9, 3.822374727426112*^9}, 3.8225758246814146`*^9, {
   3.8225758766397924`*^9, 3.8225758791514864`*^9}, 3.822576244001173*^9, {
   3.833382225086628*^9, 3.8333822406267757`*^9}, {3.833383269370708*^9, 
   3.833383304745446*^9}, 3.833383391636141*^9, {3.8333835515069513`*^9, 
   3.833383612330337*^9}, {3.833504456703719*^9, 3.833504626904359*^9}, {
   3.833505529449718*^9, 3.833505592369235*^9}, 3.8335127623699417`*^9, {
   3.833512794961321*^9, 3.833512812136167*^9}, {3.8335317184989853`*^9, 
   3.833531728156094*^9}, {3.8335321161582403`*^9, 3.833532156722776*^9}, {
   3.8335322714598837`*^9, 3.833532327787793*^9}, {3.8335336028446836`*^9, 
   3.833533606238131*^9}, {3.8335342246361713`*^9, 3.833534309672703*^9}, {
   3.8335344912852573`*^9, 3.833534533980006*^9}, {3.833534595869361*^9, 
   3.833534627136835*^9}, {3.833534736572062*^9, 3.833534817945342*^9}, {
   3.833535051182004*^9, 3.8335350522918367`*^9}, {3.833535836161366*^9, 
   3.833535838953899*^9}, {3.833537533926948*^9, 3.8335376272835627`*^9}, {
   3.833537660462639*^9, 3.833537699771533*^9}, {3.833589723741139*^9, 
   3.83358972393458*^9}, {3.8336010116664314`*^9, 3.833601030768113*^9}, 
   3.833601096170289*^9, {3.833601138965891*^9, 3.8336011956065397`*^9}, {
   3.8336012302411733`*^9, 3.833601415397937*^9}, 3.8336076163451543`*^9, {
   3.8336076654448414`*^9, 3.8336076965898275`*^9}, {3.8338156087500763`*^9, 
   3.8338156299434633`*^9}, {3.833815715123556*^9, 3.833815716467805*^9}, {
   3.833815781795638*^9, 3.833815782012183*^9}, {3.83381583754191*^9, 
   3.833815841178968*^9}, {3.833816002125688*^9, 3.833816002228791*^9}, {
   3.8338160407085943`*^9, 3.833816040986393*^9}, {3.8338161285113707`*^9, 
   3.833816130735359*^9}, {3.8338161919913063`*^9, 3.8338161930057783`*^9}, {
   3.833816264898995*^9, 3.8338162662277517`*^9}, {3.8338550874367*^9, 
   3.833855097005026*^9}, 3.8338552198757133`*^9, {3.833855259802178*^9, 
   3.833855270252133*^9}, {3.833903681155998*^9, 3.833903690367345*^9}, {
   3.833936051106491*^9, 3.8339360599487*^9}, {3.833936116775473*^9, 
   3.83393611753056*^9}, {3.833936172724801*^9, 3.833936173327982*^9}, {
   3.8339362046857653`*^9, 3.833936214424569*^9}, {3.83393628684879*^9, 
   3.833936295267222*^9}, {3.833936367588081*^9, 3.833936377998302*^9}, {
   3.833936509502953*^9, 3.833936535315812*^9}, {3.833936568109377*^9, 
   3.833936638299037*^9}, {3.833937269410985*^9, 3.833937288954962*^9}, {
   3.8357230201714153`*^9, 3.835723028018896*^9}, {3.8357231832162437`*^9, 
   3.8357231975070953`*^9}, {3.835723256406475*^9, 3.8357232569448547`*^9}, {
   3.8357233177840967`*^9, 3.8357233184331923`*^9}, {3.835723390512239*^9, 
   3.835723402469439*^9}, {3.83601438342106*^9, 3.836014390347682*^9}, {
   3.839907210772888*^9, 3.839907283187152*^9}, {3.839911661074911*^9, 
   3.839911684747119*^9}, {3.83991236952817*^9, 3.839912414854545*^9}, {
   3.839913444838476*^9, 3.83991354329663*^9}, {3.839923821879664*^9, 
   3.839923825939548*^9}, {3.839924946571319*^9, 3.839924948749015*^9}, {
   3.840081847509906*^9, 3.8400818906917057`*^9}, {3.8400819999546223`*^9, 
   3.840082030304253*^9}, {3.840082263279017*^9, 3.8400822683167553`*^9}, {
   3.840082515658403*^9, 3.8400825274817553`*^9}, {3.8412169352383204`*^9, 
   3.841217050482308*^9}, {3.841217086385108*^9, 3.841217097792433*^9}, 
   3.841217147521244*^9, {3.841217202238284*^9, 3.841217248190786*^9}, {
   3.841217433723996*^9, 3.841217465452629*^9}, {3.848049389805068*^9, 
   3.8480494224669933`*^9}, 3.848114366104149*^9, {3.84811480356118*^9, 
   3.848114819778056*^9}, {3.8481224795627813`*^9, 3.848122536762045*^9}, {
   3.848122627344347*^9, 3.848122686741091*^9}, 3.8481228378405447`*^9, 
   3.848146142018981*^9, 3.848198743963027*^9, {3.848198840708251*^9, 
   3.848198844807087*^9}, {3.848198879580044*^9, 3.848198880211265*^9}, {
   3.848311970746529*^9, 3.8483121032134*^9}, {3.8483121820332127`*^9, 
   3.848312184470047*^9}, {3.848330303649888*^9, 3.848330345863132*^9}, {
   3.8483322024007187`*^9, 3.8483322065250673`*^9}, {3.848332331773521*^9, 
   3.848332338375065*^9}, {3.8483366499191313`*^9, 3.848336652081327*^9}, {
   3.85036649330297*^9, 3.8503664974383817`*^9}, 3.850371765207365*^9, 
   3.8576182251645064`*^9, 
   3.8587654686390457`*^9},ExpressionUUID->"0902f76d-99aa-4f16-be5b-\
286ab6256a55"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.92", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Mu]", "0"], ",", 
     SubscriptBox["\[Nu]", "0"]}]]}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Mu]", "0"], "=", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}]}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], "=", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}]}],
  FontSize->
   12]}],ExpressionUUID->"62772fde-3d8e-4bc0-a8a8-fa72fb472097"]], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQfW/BmX0+q984rphregREsyw4I+QLpDU0YsRA9LHl
jv0TgPSTyTfBdNj6P1NB9NUlotNAtIdi9BwQzfLDZT6I/vW2fSmIPrctcRmI
Fnz0biOIXvP78RYQnaEgdQ5Ei1v1g+nlL+R4J4HMCS4H03b3ElNB9K2o9joQ
LfrosPA2ID3rlbsIiL7L1aIBotdcXm4JohtVDVxAtGWBH5j+w/c64jaQVmnk
jQTROmrKp6TXvHHM/N98GkT/bBa4B6LXfGgE08zZFd9AdNLcCWC6oPYbmzqQ
fmzCygGiM87pHPu7/o1jmrA7mAYABu6m3w==
  "],ExpressionUUID->"a528b72a-007a-424f-8aae-86c841da8873"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"5f8a6fc4-cf1b-4f07-9b21-\
9310e131cea5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["s", "6666", "+"], "4"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.7307800205605498`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.12620323543116496`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        "0.5249832007021905`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.7720876782064007`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.18560586871323345`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.17567572230851713`"}], ",", 
       RowBox[{"F0", "\[Rule]", "0.6872519324465628`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4923425600300924`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.48960353296527764`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.5549833842578779`"}], 
       ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.023124764494829943`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02443190183851513`"}]}], ",", 
       RowBox[{
        RowBox[{"F6", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02376471574392729`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.32922062686968523`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.023764715743927193`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"4", ",", "5", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5576526480754505`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.11432642773340054`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.689823777601717`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.114326427733401`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.03379421706689412`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.472228347316595`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.8759837853726`", ",", "0.6252578606941579`", ",", 
       "0.047899276615387176`", ",", 
       RowBox[{"-", "0.03060985355730754`"}], ",", "0.01746187024783683`"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.17001725052928834`", ",", "0.9661068745981697`", ",", 
       "0.1680343570340043`", ",", "0", ",", "0.09744791548712764`"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.6230877604551956`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.822031197884405*^9, 3.822031254550623*^9}, 
   3.8220317223190374`*^9, {3.822043551747369*^9, 3.82204358241698*^9}, {
   3.8223747253636293`*^9, 3.822374727426112*^9}, 3.8225758246814146`*^9, {
   3.8225758766397924`*^9, 3.8225758791514864`*^9}, 3.822576244001173*^9, {
   3.833382225086628*^9, 3.8333822406267757`*^9}, {3.833383269370708*^9, 
   3.833383304745446*^9}, 3.833383391636141*^9, {3.8333835515069513`*^9, 
   3.833383612330337*^9}, {3.833504456703719*^9, 3.833504626904359*^9}, {
   3.833505529449718*^9, 3.833505592369235*^9}, 3.8335127623699417`*^9, {
   3.833512794961321*^9, 3.833512812136167*^9}, {3.8335317184989853`*^9, 
   3.833531728156094*^9}, {3.8335321161582403`*^9, 3.833532156722776*^9}, {
   3.8335322714598837`*^9, 3.833532327787793*^9}, {3.8335336028446836`*^9, 
   3.833533606238131*^9}, {3.8335342246361713`*^9, 3.833534309672703*^9}, {
   3.8335344912852573`*^9, 3.833534533980006*^9}, {3.833534595869361*^9, 
   3.833534627136835*^9}, {3.833534736572062*^9, 3.833534817945342*^9}, {
   3.833535051182004*^9, 3.8335350522918367`*^9}, {3.833535836161366*^9, 
   3.833535838953899*^9}, {3.833537533926948*^9, 3.8335376272835627`*^9}, {
   3.833537660462639*^9, 3.833537699771533*^9}, {3.833589723741139*^9, 
   3.83358972393458*^9}, {3.8336010116664314`*^9, 3.833601030768113*^9}, 
   3.833601096170289*^9, {3.833601138965891*^9, 3.8336011956065397`*^9}, {
   3.8336012302411733`*^9, 3.833601415397937*^9}, 3.8336076163451543`*^9, {
   3.8336076654448414`*^9, 3.8336076965898275`*^9}, {3.8338156087500763`*^9, 
   3.8338156299434633`*^9}, {3.833815715123556*^9, 3.833815716467805*^9}, {
   3.833815781795638*^9, 3.833815782012183*^9}, {3.83381583754191*^9, 
   3.833815841178968*^9}, {3.833816002125688*^9, 3.833816002228791*^9}, {
   3.8338160407085943`*^9, 3.833816040986393*^9}, {3.8338161285113707`*^9, 
   3.833816130735359*^9}, {3.8338161919913063`*^9, 3.8338161930057783`*^9}, {
   3.833816264898995*^9, 3.8338162662277517`*^9}, {3.8338550874367*^9, 
   3.833855097005026*^9}, 3.8338552198757133`*^9, {3.833855259802178*^9, 
   3.833855270252133*^9}, {3.833903681155998*^9, 3.833903690367345*^9}, {
   3.833936051106491*^9, 3.8339360599487*^9}, {3.833936116775473*^9, 
   3.83393611753056*^9}, {3.833936172724801*^9, 3.833936173327982*^9}, {
   3.8339362046857653`*^9, 3.833936214424569*^9}, {3.83393628684879*^9, 
   3.833936295267222*^9}, {3.833936367588081*^9, 3.833936377998302*^9}, {
   3.833936509502953*^9, 3.833936535315812*^9}, {3.833936568109377*^9, 
   3.833936638299037*^9}, {3.833937269410985*^9, 3.833937288954962*^9}, {
   3.8357230201714153`*^9, 3.835723028018896*^9}, {3.8357231832162437`*^9, 
   3.8357231975070953`*^9}, {3.835723256406475*^9, 3.8357232569448547`*^9}, {
   3.8357233177840967`*^9, 3.8357233184331923`*^9}, {3.835723390512239*^9, 
   3.835723402469439*^9}, {3.83601438342106*^9, 3.836014390347682*^9}, {
   3.839907210772888*^9, 3.839907283187152*^9}, {3.839911661074911*^9, 
   3.839911684747119*^9}, {3.83991236952817*^9, 3.839912414854545*^9}, {
   3.839913444838476*^9, 3.83991354329663*^9}, {3.839923821879664*^9, 
   3.839923825939548*^9}, {3.839924946571319*^9, 3.839924948749015*^9}, {
   3.840081847509906*^9, 3.8400818906917057`*^9}, {3.8400819999546223`*^9, 
   3.840082030304253*^9}, {3.840082263279017*^9, 3.8400822683167553`*^9}, {
   3.840082515658403*^9, 3.8400825274817553`*^9}, {3.8412169352383204`*^9, 
   3.841217050482308*^9}, {3.841217086385108*^9, 3.841217097792433*^9}, 
   3.841217147521244*^9, {3.841217202238284*^9, 3.841217248190786*^9}, {
   3.841217433723996*^9, 3.841217465452629*^9}, {3.848049389805068*^9, 
   3.8480494224669933`*^9}, 3.848114366104149*^9, {3.84811480356118*^9, 
   3.848114819778056*^9}, {3.8481224795627813`*^9, 3.848122536762045*^9}, {
   3.848122627344347*^9, 3.848122686741091*^9}, {3.848122718830956*^9, 
   3.84812273586738*^9}, {3.8481229172656813`*^9, 3.84812295946585*^9}, 
   3.848146182831091*^9, 3.848223886509452*^9, 3.848223944754717*^9, 
   3.848224082809145*^9, {3.848331370710367*^9, 3.848331455385845*^9}, 
   3.848332279883357*^9, {3.848332353728901*^9, 3.848332359972508*^9}, {
   3.848332398498453*^9, 3.8483324025652742`*^9}, {3.8483366346643953`*^9, 
   3.8483366377676563`*^9}, {3.850366521463402*^9, 3.8503665253847084`*^9}, 
   3.8503717739959497`*^9, 3.8576182399722524`*^9, 
   3.858765468998733*^9},ExpressionUUID->"fe0b0faa-b197-4153-a77e-\
b9a1cf84e960"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.92", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Mu]", "0"], ",", 
     SubscriptBox["\[Nu]", "0"]}]]}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Mu]", "0"], "=", 
   RowBox[{"f", "[", 
    RowBox[{"1", ",", "4", ",", "5"}], "]"}]}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], "=", 
   RowBox[{"f", "[", 
    RowBox[{"5", ",", "1", ",", "4"}], "]"}]}],
  FontSize->
   12]}],ExpressionUUID->"fa087358-d1f5-46ed-bf34-426548f4ab7e"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, 3.848337099768255*^9, {3.848353893098258*^9, 
   3.848353903429257*^9}, {3.850366533440974*^9, 3.850366534025832*^9}, 
   3.8503717883884373`*^9},ExpressionUUID->"71815b7b-8d78-4d1f-b02a-\
d47f64f6ffd9"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"33aaac49-e9c6-4e97-bfb8-\
9360a62a844d"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   FormBox[
    SubsuperscriptBox["m", "46", "+"],
    TraditionalForm], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox["with",
    FontSize->12], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox[
    SubscriptBox[
     StyleBox["O",
      FontSize->12], "p"],
    FontSize->12], 
   StyleBox[" ",
    FontSize->12], 
   StyleBox["along",
    FontSize->12], 
   StyleBox[
    RowBox[{"{", 
     RowBox[{"4", ",", "123"}], "}"}],
    FontSize->12]}], 
  StyleBox[",",
   FontSize->12], 
  StyleBox[" ",
   FontSize->12], 
  StyleBox[
   RowBox[{
    SubscriptBox["D", "p"], " ", "along", 
    RowBox[{"{", "156", "}"}]}],
   FontSize->
    12]}]],ExpressionUUID->"e46e7120-60a6-46e8-96f0-4fe4e38fa7e0"]], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
  3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
  3.848123081368211*^9, 3.848123134943726*^9}, {3.848152045899475*^9, 
  3.848152046074617*^9}, {3.8503666077311335`*^9, 3.8503666089341054`*^9}, {
  3.8503676991232505`*^9, 3.8503677485456457`*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"21475fd0-11e7-4533-acf4-c5dc31f29be6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "46", "+"], "1"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.1221214387031747`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.02247665723087966`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.26303022830153916`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.04841115815269237`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19689726698539156`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03623927482941287`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.016350279517985192`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0030092965842636434`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04093775264104612`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0075346625759283`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.004453872173629676`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.011151584114407784`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.0025194140394780317`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.006308096973821044`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0.06852062953747408`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12113218408506234`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.02941729543306591`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2737375166531442`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02458665966472152`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0.20380330086089027`"}], 
       ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012313213089271757`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.002036854919876223`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.008693354265528523`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0013221931705766842`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.020813197185805533`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04026798530535496`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.025725150046698682`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05417559994348201`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.030632847861545822`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.021713268402284897`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.05551750933222338`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.9154434365827023`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.01261870689896917`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.002539399389403091`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.06904797292200714`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.23780580015999475`", ",", "0.043112584361727845`", ",", 
       "0.009562479914892638`", ",", "0.004286751514261453`", ",", 
       RowBox[{"-", "0.0023339824522781772`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4929764370061711`"}], ",", 
       RowBox[{"-", "0.8604929534519223`"}], ",", 
       RowBox[{"-", "0.048157992396863844`"}], ",", 
       RowBox[{"-", "0.11910851102791571`"}], ",", 
       RowBox[{"-", "0.004481069660795519`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.6764322493229`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.833382570186049*^9, 3.833382652936414*^9}, {
   3.833537935389412*^9, 3.833537938787962*^9}, {3.833816270644993*^9, 
   3.8338162761714277`*^9}, {3.8338678800561543`*^9, 3.833867909063632*^9}, {
   3.833867981411508*^9, 3.833867988242921*^9}, {3.8338681071084003`*^9, 
   3.8338681139573917`*^9}, {3.83390397075427*^9, 3.833903971172409*^9}, {
   3.833904032701316*^9, 3.833904033474753*^9}, {3.835720824777918*^9, 
   3.835720830834111*^9}, {3.835720881347643*^9, 3.835720895403656*^9}, {
   3.8357209362504263`*^9, 3.835720941210772*^9}, 3.83956462589775*^9, {
   3.839913642422714*^9, 3.83991365184781*^9}, {3.839914430551052*^9, 
   3.839914447762703*^9}, {3.839914596689233*^9, 3.839914610265408*^9}, {
   3.8399194326286783`*^9, 3.8399194379390917`*^9}, {3.839919529666706*^9, 
   3.839919560270217*^9}, {3.839924955109284*^9, 3.839924962951391*^9}, {
   3.8412172662741327`*^9, 3.841217301307981*^9}, {3.841217348898389*^9, 
   3.84121739348351*^9}, {3.8443570851722*^9, 3.844357088638822*^9}, {
   3.848122180550716*^9, 3.848122210994543*^9}, 3.848123202117692*^9, {
   3.848123408933058*^9, 3.8481234463910503`*^9}, {3.84814477129597*^9, 
   3.848144772089884*^9}, {3.848144813259507*^9, 3.848144815037858*^9}, {
   3.848144845815407*^9, 3.8481448472965508`*^9}, 3.848176255874161*^9, {
   3.8481763053355217`*^9, 3.848176439873584*^9}, {3.848176571622748*^9, 
   3.848176573464368*^9}, {3.848177115519752*^9, 3.8481771561369257`*^9}, {
   3.84833163830859*^9, 3.8483316955322323`*^9}, {3.848332701804088*^9, 
   3.848332702245446*^9}, {3.848332918724395*^9, 3.8483329208929777`*^9}, 
   3.8483343994507103`*^9, {3.848336612849946*^9, 3.8483366149598827`*^9}, {
   3.848568495055662*^9, 3.848568513022753*^9}, {3.8503666137876415`*^9, 
   3.8503666185419607`*^9}, 
   3.8587654693190575`*^9},ExpressionUUID->"434acb31-f172-4e34-9c91-\
daf4e56165fb"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"09be9781-c411-4329-91fc-19504af96c9d"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848123468338373*^9, 3.848123509858448*^9}, {
   3.8481235853993196`*^9, 3.848123599372888*^9}, {3.848185518804038*^9, 
   3.848185593602707*^9}, {3.848333710070714*^9, 3.848333710907963*^9}, {
   3.84835238145571*^9, 3.8483523836515493`*^9}, {3.848352416685688*^9, 
   3.848352422931826*^9}, {3.848353461191313*^9, 3.848353463114048*^9}, {
   3.848353933130638*^9, 3.848353934641705*^9}, {3.848371618564499*^9, 
   3.8483716191814203`*^9}, {3.8503666284257355`*^9, 
   3.850366640550373*^9}},ExpressionUUID->"a5d6f726-06be-43c8-8b64-\
d049364b3130"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"17a09a59-a7ab-4a60-9f11-\
3d72286f494a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "46", "+"], "2"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.022176046976163065`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.036870760524806485`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03192728748509321`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05308355327416429`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07939309795319474`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1320020608317285`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0131609551280696`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.021881917247306322`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.007644538201036627`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0.05579012780220117`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05331392562211742`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.036657243235639306`"}],
        ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1311133657970434`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0.09482164238171507`"}], 
       ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0014441605868860086`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0044670223620499275`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.000904465950827203`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.045866602358939135`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00715951210371424`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02017654886774141`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.015321684518645578`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0021738381285386944`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.021785887905742908`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.21625031277880352`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.0050740736723043816`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.001021828730321299`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.016883646330717938`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.05837989827983915`", ",", "0.006477101287218841`", ",", 
       "0.0036210805653208687`", ",", "0.001622381104248205`", ",", 
       RowBox[{"-", "0.0009488995358056344`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.49447540015991753`"}], ",", 
       RowBox[{"-", "0.8598929114896069`"}], ",", 
       RowBox[{"-", "0.04611436608251791`"}], ",", 
       RowBox[{"-", "0.11779769192972286`"}], ",", 
       RowBox[{"-", "0.00868495385445861`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.7145149970768743`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.833382570186049*^9, 3.833382652936414*^9}, {
   3.833537935389412*^9, 3.833537938787962*^9}, {3.833816270644993*^9, 
   3.8338162761714277`*^9}, {3.8338678800561543`*^9, 3.833867909063632*^9}, {
   3.833867981411508*^9, 3.833867988242921*^9}, {3.8338681071084003`*^9, 
   3.8338681139573917`*^9}, {3.83390397075427*^9, 3.833903971172409*^9}, {
   3.833904032701316*^9, 3.833904033474753*^9}, {3.835720824777918*^9, 
   3.835720830834111*^9}, {3.835720881347643*^9, 3.835720895403656*^9}, {
   3.8357209362504263`*^9, 3.835720941210772*^9}, 3.83956462589775*^9, {
   3.839913642422714*^9, 3.83991365184781*^9}, {3.839914430551052*^9, 
   3.839914447762703*^9}, {3.839914596689233*^9, 3.839914610265408*^9}, {
   3.8399194326286783`*^9, 3.8399194379390917`*^9}, {3.839919529666706*^9, 
   3.839919560270217*^9}, {3.839924955109284*^9, 3.839924962951391*^9}, {
   3.8412172662741327`*^9, 3.841217301307981*^9}, {3.841217348898389*^9, 
   3.84121739348351*^9}, {3.8443570851722*^9, 3.844357088638822*^9}, {
   3.848122180550716*^9, 3.848122210994543*^9}, 3.848123202117692*^9, {
   3.848123408933058*^9, 3.8481234463910503`*^9}, {3.848123485589526*^9, 
   3.848123545483371*^9}, 3.848123578619856*^9, {3.848176265401698*^9, 
   3.8481762687140017`*^9}, {3.848176447672058*^9, 3.8481764537436733`*^9}, {
   3.848179173597674*^9, 3.8481792576642933`*^9}, {3.8481794753185883`*^9, 
   3.848179475618599*^9}, {3.848182779256571*^9, 3.848182800369079*^9}, {
   3.848183001580607*^9, 3.848183009212174*^9}, {3.848238456227149*^9, 
   3.848238471460663*^9}, {3.848331705527913*^9, 3.8483317237851*^9}, {
   3.8483318312651663`*^9, 3.848331888451672*^9}, {3.848333830784485*^9, 
   3.848333837589292*^9}, {3.848333876660671*^9, 3.848333920618024*^9}, {
   3.8483340094107027`*^9, 3.848334029990048*^9}, {3.8483366031418447`*^9, 
   3.84833660584165*^9}, {3.8503666484108405`*^9, 3.8503666524416246`*^9}, 
   3.8503718410480466`*^9, 
   3.858765469598876*^9},ExpressionUUID->"2cceefbc-fede-4c3e-b087-\
3c7b30098e65"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"573acba8-a551-4eb9-9481-000caf6360ce"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848123468338373*^9, 3.848123509858448*^9}, {
   3.8481235853993196`*^9, 3.848123599372888*^9}, {3.848185518804038*^9, 
   3.848185593602707*^9}, {3.848333710070714*^9, 3.848333710907963*^9}, {
   3.84835238145571*^9, 3.8483523836515493`*^9}, {3.848352416685688*^9, 
   3.848352422931826*^9}, {3.848353461191313*^9, 3.848353463114048*^9}, {
   3.848353947281178*^9, 3.8483539477595177`*^9}, {3.848371634278853*^9, 
   3.8483716348065643`*^9}, {3.8503666570825396`*^9, 
   3.85036666263387*^9}},ExpressionUUID->"84064867-5c8b-4398-8224-\
7ae53802f993"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"4f7f10b4-9561-4ef3-b9d9-\
844f42ffe910"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "46", "+"], "3"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006379943203666379`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.003021908201403305`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.043334233937209615`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.02052558663235883`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006571148816774577`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0031124741816888307`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11424288010883304`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.054112001522901`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07097931194073126`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.03361988626488023`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.018851273565889455`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.011712331005999154`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04432677651567802`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.027540307935480055`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07803849802708616`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.033188180838266065`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09283206464611322`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.2562392895017164`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.012313213089271757`"}],
        ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0.09310320686296164`"}], 
       ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.03363034755291307`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.05237110069697296`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.046776443601624446`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10158090518302336`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.09770420904738729`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.010040636278278432`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23018241882985557`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12994624135135863`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.036588877218961945`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.05251386123655241`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.522807807287426`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.06580739500630606`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.02974540458445498`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.0030451753591011488`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.016095137556410906`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.16325591318957106`", ",", "0.04932617404426334`", ",", 
       "0.014902999643098394`", ",", "0.0022091361156501054`", ",", 
       RowBox[{"-", "0.0017333880672726555`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5218993266902096`"}], ",", 
       RowBox[{"-", "0.8161535396605147`"}], ",", 
       RowBox[{"-", "0.17651683000903956`"}], ",", 
       RowBox[{"-", "0.1633633042863085`"}], ",", 
       RowBox[{"-", "0.060570058908152674`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.276897535101957`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.848238127978129*^9, 3.848238209568837*^9}, {
   3.848238497574977*^9, 3.848238506868614*^9}, {3.848334025797595*^9, 
   3.8483341228849154`*^9}, {3.8483341797753572`*^9, 3.848334217576249*^9}, {
   3.8483343552559967`*^9, 3.848334358312292*^9}, {3.848336592133687*^9, 
   3.848336595033393*^9}, {3.848567729522962*^9, 3.8485677298578463`*^9}, {
   3.850366668381199*^9, 3.850366672081094*^9}, 3.8503718500877504`*^9, 
   3.8587654699351315`*^9},ExpressionUUID->"4822ae81-a2ee-4e85-99af-\
8fa6298eadb9"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"a9a3866a-4f78-4332-bacc-22e5d334851b"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848123468338373*^9, 3.848123509858448*^9}, {
   3.8481235853993196`*^9, 3.848123599372888*^9}, {3.848185518804038*^9, 
   3.848185593602707*^9}, {3.848333710070714*^9, 3.848333710907963*^9}, {
   3.84835238145571*^9, 3.8483523836515493`*^9}, {3.848352416685688*^9, 
   3.848352422931826*^9}, {3.848353461191313*^9, 3.848353463114048*^9}, {
   3.848353951150304*^9, 3.848353951634707*^9}, {3.848355031742763*^9, 
   3.848355031743272*^9}, {3.850366677633437*^9, 
   3.8503666829332495`*^9}},ExpressionUUID->"94b25d24-3c7c-4bcd-acf2-\
5c5812d244d9"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"8f2e022d-4d1d-4318-bf76-\
0b3e9093d05b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "46", "+"], "9"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014296939318393254`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.011866449041460793`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.11639477425290828`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09660757639137078`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07386672349358672`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.06130932577077135`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.2213100805414462`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1836872028776152`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.006699530210443643`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.020072280187056955`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.034720282918285855`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.10402449500463871`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20254507672917021`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03908254041930758`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0014989315786956608`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.007768205658112829`"}],
        ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        "0.0015074316349869925`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6227465619073633`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16120570835113585`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1942239183787932`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05474013556916713`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.059983312332989064`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5803787363593933`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11198828324325266`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07182684073513008`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.1325415293937941`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "2.3581623761251898`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.48563595242933116`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.14555705678000253`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.019480385922089893`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.09353437059088006`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.7337689288252763`", ",", "0.2201462121768008`", ",", 
       "0.08404674993815953`", ",", "0.020081586436798762`", ",", 
       RowBox[{"-", "0.012865718201898772`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.5242958358043942`", ",", "0.814906635288484`", ",", 
       "0.16459073315757478`", ",", "0.1772440453411862`", ",", 
       "0.05035366193949496`"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.6417789161579006`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.848238353647357*^9, 3.848238354338709*^9}, {
   3.848241436718027*^9, 3.848241473124405*^9}, {3.848333741359941*^9, 
   3.848333753110807*^9}, {3.848334231640773*^9, 3.8483342638785954`*^9}, {
   3.848334313730084*^9, 3.848334351865589*^9}, {3.848336579320306*^9, 
   3.848336582130904*^9}, {3.850366689422551*^9, 3.850366696671499*^9}, 
   3.850371865778458*^9, 
   3.85876547022869*^9},ExpressionUUID->"6bfb19ec-3c6d-48a8-aae4-\
54a6cdebf38f"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"9823a789-ebe9-4ea6-9d4a-8ee50dbcd636"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848123468338373*^9, 3.848123509858448*^9}, {
   3.8481235853993196`*^9, 3.848123599372888*^9}, {3.848185518804038*^9, 
   3.848185593602707*^9}, {3.848333710070714*^9, 3.848333710907963*^9}, {
   3.84835238145571*^9, 3.8483523836515493`*^9}, {3.848352416685688*^9, 
   3.848352422931826*^9}, {3.8483539547129593`*^9, 3.8483539551919317`*^9}, {
   3.8503667026591425`*^9, 
   3.850366707699237*^9}},ExpressionUUID->"35ba7ba1-a445-4468-b8a8-\
1c7dd62dfdec"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"6afacfdc-fddd-4d9c-8a46-\
46535cf53367"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "46", "+"], "10"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.054017383101930674`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.04928608779703959`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.1125418850176012`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0633892878522455`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20670726133083803`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0.06489879928722359`"}], 
       ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.16296307175863797`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.035464117754309105`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.27918292219635565`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028805163232751792`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.20415763320336375`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.14498986602834057`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.18053965395136604`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.0063486044269465206`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.04982274931271925`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.02872551105845291`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.00022230090256023346`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.002610512827922508`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0008445930735329896`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009918183090754016`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0009000166958749816`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.010569030997476666`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.03528609380074584`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.4143698898800722`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.018222750123738786`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.21399248680583927`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17187734580531652`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08876238730838273`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1883769812110441`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09728327190471091`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1.041406234924041`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.02495376830147999`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.18987937221857462`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.0020326705979550053`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.04150570316359233`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.4707828863968294`", ",", "0.17560331654057426`", ",", 
       "0.042927192812067604`", ",", "0.0029871829996523363`", ",", 
       RowBox[{"-", "0.0006371981990541908`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3192675688627593`"}], ",", 
       RowBox[{"-", "0.9062750945815734`"}], ",", 
       RowBox[{"-", "0.14897691110626`"}], ",", "0.1957493969471939`", ",", 
       RowBox[{"-", "0.12736453967125497`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "1.253913348665989`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.848345422049279*^9, 3.848345457037532*^9}, {
   3.848357531250663*^9, 3.848357585603373*^9}, {3.848358590549987*^9, 
   3.848358593842656*^9}, {3.848358639233673*^9, 3.848358668662822*^9}, {
   3.8503667150201926`*^9, 3.8503667199489317`*^9}, 3.8503718755957747`*^9, 
   3.858765470528797*^9},ExpressionUUID->"893ed7b4-0838-4eb7-98be-\
2a93462aa4a7"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", "3", ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"1924a068-54d2-491a-a5ff-a814e834709e"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848123468338373*^9, 3.848123509858448*^9}, {
   3.8481235853993196`*^9, 3.848123599372888*^9}, {3.848185518804038*^9, 
   3.848185593602707*^9}, {3.848333710070714*^9, 3.848333710907963*^9}, {
   3.84835238145571*^9, 3.8483523836515493`*^9}, {3.848352416685688*^9, 
   3.848352422931826*^9}, {3.8483539547129593`*^9, 3.8483539551919317`*^9}, {
   3.848358508714815*^9, 3.848358513253509*^9}, {3.848358564079874*^9, 
   3.8483585769545603`*^9}, {3.848371651372081*^9, 3.848371652185155*^9}, {
   3.8503667252644053`*^9, 
   3.8503667309702578`*^9}},ExpressionUUID->"7f56ab62-bb07-4ba5-9964-\
184351abe954"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"e2e5e025-882b-4667-bebb-\
d1908222500f"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   FormBox[
    SubsuperscriptBox["m", "46", "+"],
    TraditionalForm], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox["with",
    FontSize->12], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox[
    SubscriptBox[
     StyleBox["O",
      FontSize->12], "p"],
    FontSize->12], 
   StyleBox[" ",
    FontSize->12], 
   StyleBox["along",
    FontSize->12], 
   StyleBox[
    RowBox[{"{", 
     RowBox[{"4", ",", "123"}], "}"}],
    FontSize->12]}], 
  StyleBox[",",
   FontSize->12], 
  StyleBox[" ",
   FontSize->12], 
  StyleBox[
   RowBox[{
    SubscriptBox["D", "p"], "along", 
    RowBox[{"{", 
     RowBox[{"156", ",", "256", ",", "356"}], "}"}]}],
   FontSize->
    12]}]],ExpressionUUID->"f475f77d-4ddd-4972-bc70-1a06c04cec8f"]], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
  3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
  3.848123081368211*^9, 3.848123134943726*^9}, {3.848148249821974*^9, 
  3.8481482778962927`*^9}, {3.850366738175041*^9, 3.8503667390412054`*^9}, {
  3.8503677784098983`*^9, 3.8503678020350914`*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"652baf0e-b2f0-44ad-8c12-c98f1b8705de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "46", "+"], "4"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.47612760677160487`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.26762944047165765`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3430035163254143`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1928009169147306`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.2275592381138315`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.12791014573489223`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5254006684355448`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.29532563312232113`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.1177306163886314`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6282719489643553`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.17583184456892761`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.09883438286252293`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.3527521333522444`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.7504403460662492`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11805287280588714`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.17607535970649832`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.3745804528981827`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05892580108913414`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004613209919243145`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8671126699811484`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.007193323404217971`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.6232764039653022`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.28751901153452986`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5640138279387695`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0694277806157578`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07357730537626639`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.4180428795491196`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.47934586515281835`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2360329208521992`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.20559130296316386`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.42142726039018336`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.1644447337750081`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3600868492355477`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.4025234200044112`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6804133246809186`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.45724907843235285`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "5.5434237793136765`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.28262626222023907`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.3466813303283711`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "3.0483008663211777`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.2125899141400523`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7616776065082427`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "5.141663368646854`", ",", "2.565335778735098`", ",", 
       "1.2596581011053014`", ",", "0.926382303507169`", ",", 
       "0.34999012807461904`", ",", 
       RowBox[{"-", "0.1502286482310398`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{"0.4759962739044631`", ",", "0.8735192161574103`", ",", 
       RowBox[{"-", "0.04916915723024333`"}], ",", "0.04948047957501632`", 
       ",", 
       RowBox[{"-", "0.037751671006519674`"}], ",", 
       RowBox[{"-", "0.06403603428789274`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.826637356503572`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.833383181531087*^9, 3.833383249531251*^9}, {
   3.8334734412741823`*^9, 3.833473452084753*^9}, {3.833535661022944*^9, 
   3.833535704513191*^9}, {3.833535791960497*^9, 3.833535817971767*^9}, {
   3.833537941790882*^9, 3.8335379600470533`*^9}, {3.83358977844489*^9, 
   3.833589778819615*^9}, {3.833816278971655*^9, 3.833816291570189*^9}, {
   3.833868184530057*^9, 3.83386819125384*^9}, {3.833868496013936*^9, 
   3.8338685055971737`*^9}, {3.833868575806912*^9, 3.833868581949662*^9}, {
   3.833868679952441*^9, 3.8338686858521347`*^9}, {3.83386902623769*^9, 
   3.833869032421235*^9}, {3.833869088491955*^9, 3.8338690975032167`*^9}, {
   3.833869150091242*^9, 3.833869156290422*^9}, {3.833907724714147*^9, 
   3.8339077253028812`*^9}, {3.83390778260273*^9, 3.833907783415394*^9}, {
   3.8339078846797667`*^9, 3.8339078854672413`*^9}, {3.833907982163288*^9, 
   3.833907982789143*^9}, {3.833908083043832*^9, 3.833908083551023*^9}, {
   3.833908231984992*^9, 3.833908232826754*^9}, {3.83393667991035*^9, 
   3.833936723543149*^9}, 3.833937622489345*^9, {3.8339376804937067`*^9, 
   3.833937683746335*^9}, {3.833937730474436*^9, 3.833937802583507*^9}, {
   3.8339501411297626`*^9, 3.833950180583144*^9}, 3.833950747407443*^9, {
   3.833951172297572*^9, 3.8339511797246017`*^9}, {3.8339521867929573`*^9, 
   3.833952189941571*^9}, 3.833952288819631*^9, 3.833952381891264*^9, {
   3.833952464873199*^9, 3.833952467814106*^9}, {3.833952564255918*^9, 
   3.833952564504743*^9}, {3.835721000059114*^9, 3.835721007031213*^9}, {
   3.835721052641162*^9, 3.8357210751540956`*^9}, {3.835721118089014*^9, 
   3.835721120959896*^9}, {3.835721182777906*^9, 3.835721186314972*^9}, {
   3.835721228527981*^9, 3.83572123122414*^9}, {3.835721291363229*^9, 
   3.8357212950993567`*^9}, {3.835721358099937*^9, 3.835721360042033*^9}, {
   3.835721410540388*^9, 3.8357214131418247`*^9}, {3.835721452602722*^9, 
   3.835721457229824*^9}, {3.836014030283038*^9, 3.836014033821138*^9}, {
   3.836014073860098*^9, 3.83601409788043*^9}, {3.8360142811525*^9, 
   3.83601436004828*^9}, {3.836014410524001*^9, 3.8360144114400387`*^9}, {
   3.844357072469899*^9, 3.844357074542647*^9}, 3.8480487374944344`*^9, {
   3.848122216329818*^9, 3.8481222499652977`*^9}, {3.848148313988659*^9, 
   3.848148371033699*^9}, {3.848148870424328*^9, 3.848148891452971*^9}, {
   3.8481492101983423`*^9, 3.848149218612616*^9}, 3.848174584507511*^9, {
   3.848334373488489*^9, 3.848334395095038*^9}, {3.8483352791776114`*^9, 
   3.84833528241613*^9}, {3.848336569211952*^9, 3.8483365715573874`*^9}, {
   3.848565540393372*^9, 3.848565563682482*^9}, {3.850366744441036*^9, 
   3.8503667491417804`*^9}, 
   3.8587654714689913`*^9},ExpressionUUID->"4bdbee85-d443-4bb1-b8c7-\
5559ccddb774"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"af80d12b-19a8-4ede-91ba-0da4270b5b2c"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, {
   3.848335951421858*^9, 3.8483359527490053`*^9}, {3.8483537526023617`*^9, 
   3.848353754063428*^9}, {3.848353987394779*^9, 3.848354014708132*^9}, {
   3.8503667551451683`*^9, 
   3.850366759539263*^9}},ExpressionUUID->"9be228c7-3e67-4620-970f-\
68052d151250"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"5530d63f-157d-4670-9033-\
969ee665727d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "46", "+"], "5"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0024863040499494755`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.032591030126362004`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00018985931395055478`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0024887183934155974`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0012693318273941537`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.016638685774490704`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.023942056085018308`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.31383783136649596`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.0003610631135512281`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0047328961280924805`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0005034317027793849`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.006599095469511401`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01378472091709836`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.00020788332614744132`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0002898525297489472`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09557086025443408`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.0014412760644157347`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.002009576819264469`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05458164655698308`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8786401333882745`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.18170090599620434`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04280031970710022`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.004274063031298`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0.31219812902266314`"}], 
       ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03884097297258937`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0031154529364647416`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006257142731467702`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.26643020930728634`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.3650953621865939`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.9926833555975253`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.05237597790765765`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.17774886021284766`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8711621766622629`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.10087757825290113`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", " ", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.08955908697937288`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.001454934565345573`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.12442445085153121`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.020044336912258497`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.003536581549654347`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.038434240077341315`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "3.907744489694542`", ",", "1.8355985990411348`", ",", 
       "0.20838946587235435`", ",", "0.07304025971602247`", ",", 
       "0.0012600225782285412`", ",", 
       RowBox[{"-", "0.0003223737683182085`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5169756083596183`"}], ",", 
       RowBox[{"-", "0.8149017119195547`"}], ",", 
       RowBox[{"-", "0.17671652251424533`"}], ",", 
       RowBox[{"-", "0.19283978438112515`"}], ",", "0.000630484759345793`", 
       ",", 
       RowBox[{"-", "0.015972194309582726`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "0.3646162417486447`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.833383181531087*^9, 3.833383249531251*^9}, {
   3.8334734412741823`*^9, 3.833473452084753*^9}, {3.833535661022944*^9, 
   3.833535704513191*^9}, {3.833535791960497*^9, 3.833535817971767*^9}, {
   3.833537941790882*^9, 3.8335379600470533`*^9}, {3.83358977844489*^9, 
   3.833589778819615*^9}, {3.833816278971655*^9, 3.833816291570189*^9}, {
   3.833868184530057*^9, 3.83386819125384*^9}, {3.833868496013936*^9, 
   3.8338685055971737`*^9}, {3.833868575806912*^9, 3.833868581949662*^9}, {
   3.833868679952441*^9, 3.8338686858521347`*^9}, {3.83386902623769*^9, 
   3.833869032421235*^9}, {3.833869088491955*^9, 3.8338690975032167`*^9}, {
   3.833869150091242*^9, 3.833869156290422*^9}, {3.833907724714147*^9, 
   3.8339077253028812`*^9}, {3.83390778260273*^9, 3.833907783415394*^9}, {
   3.8339078846797667`*^9, 3.8339078854672413`*^9}, {3.833907982163288*^9, 
   3.833907982789143*^9}, {3.833908083043832*^9, 3.833908083551023*^9}, {
   3.833908231984992*^9, 3.833908232826754*^9}, {3.83393667991035*^9, 
   3.833936723543149*^9}, 3.833937622489345*^9, {3.8339376804937067`*^9, 
   3.833937683746335*^9}, {3.833937730474436*^9, 3.833937802583507*^9}, {
   3.8339501411297626`*^9, 3.833950180583144*^9}, 3.833950747407443*^9, {
   3.833951172297572*^9, 3.8339511797246017`*^9}, {3.8339521867929573`*^9, 
   3.833952189941571*^9}, 3.833952288819631*^9, 3.833952381891264*^9, {
   3.833952464873199*^9, 3.833952467814106*^9}, {3.833952564255918*^9, 
   3.833952564504743*^9}, {3.835721000059114*^9, 3.835721007031213*^9}, {
   3.835721052641162*^9, 3.8357210751540956`*^9}, {3.835721118089014*^9, 
   3.835721120959896*^9}, {3.835721182777906*^9, 3.835721186314972*^9}, {
   3.835721228527981*^9, 3.83572123122414*^9}, {3.835721291363229*^9, 
   3.8357212950993567`*^9}, {3.835721358099937*^9, 3.835721360042033*^9}, {
   3.835721410540388*^9, 3.8357214131418247`*^9}, {3.835721452602722*^9, 
   3.835721457229824*^9}, {3.836014030283038*^9, 3.836014033821138*^9}, {
   3.836014073860098*^9, 3.83601409788043*^9}, {3.8360142811525*^9, 
   3.83601436004828*^9}, {3.836014410524001*^9, 3.8360144114400387`*^9}, {
   3.844357072469899*^9, 3.844357074542647*^9}, 3.8480487374944344`*^9, {
   3.848122216329818*^9, 3.8481222499652977`*^9}, {3.848148313988659*^9, 
   3.848148371033699*^9}, {3.848149063472323*^9, 3.848149205170636*^9}, 
   3.848174581825437*^9, {3.848335046719905*^9, 3.848335124011516*^9}, {
   3.848336072171241*^9, 3.848336074771697*^9}, {3.8483365612885847`*^9, 
   3.848336563129073*^9}, {3.8485656282995167`*^9, 3.848565647041246*^9}, {
   3.850366765683278*^9, 3.8503667692996445`*^9}, 3.8503718990472984`*^9, 
   3.858765471748914*^9},ExpressionUUID->"fa583c49-d751-425e-871a-\
04c0be559324"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"2900e38c-0252-423f-b789-48d55c7fb654"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, {
   3.848336878486504*^9, 3.848336880084723*^9}, {3.848338016748394*^9, 
   3.848338018584689*^9}, {3.84835240010598*^9, 3.848352402265436*^9}, {
   3.848353993731555*^9, 3.84835399416304*^9}, {3.8503667750191145`*^9, 
   3.8503667804767866`*^9}},ExpressionUUID->"297a915e-0c24-414e-a859-\
5e7fd09429e9"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"933b0776-20c6-48cd-a776-\
e4e286aff34f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "46", "+"], "6"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0028299070607765158`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "2", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0006297412857274689`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "1.124451508276987`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05040664554018729`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.009592420504815373`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.29524407205297265`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.013235131242449058`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.0025186548907082133`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2437450199168286`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.010926543946710564`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00207932908603547`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0.17355185503474277`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16826384796948152`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.7809051145932772`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.4376541556049631`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09370772236112458`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.016276338624030422`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.00978040098639595`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0010560785599650678`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.051354291479173766`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005516368743414186`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.9704504159145906`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.021534241394299897`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.038322368041497495`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.080496835163778`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6649254988319913`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.6787062779655009`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17221157698280595`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.27620928506769954`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", " ", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.05670329038082164`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.00003910482756456609`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.17140456334614476`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.8961197626719399`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.025555286707324543`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.43691808514795183`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "3.9604186226573126`", ",", "2.053781956268823`", ",", 
       "0.3129345312730803`", ",", "0.08041594672999688`", ",", 
       RowBox[{"-", "0.019245560037906034`"}], ",", "0.013095241541319086`"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{"0.39121868227114126`", ",", "0.814673422284166`", ",", 
       RowBox[{"-", "0.2508159749048155`"}], ",", 
       RowBox[{"-", "0.2785176296866548`"}], ",", 
       RowBox[{"-", "0.17229588678203686`"}], ",", 
       RowBox[{"-", "0.11440525228372445`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.0123802183585426`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.833383181531087*^9, 3.833383249531251*^9}, {
   3.8334734412741823`*^9, 3.833473452084753*^9}, {3.833535661022944*^9, 
   3.833535704513191*^9}, {3.833535791960497*^9, 3.833535817971767*^9}, {
   3.833537941790882*^9, 3.8335379600470533`*^9}, {3.83358977844489*^9, 
   3.833589778819615*^9}, {3.833816278971655*^9, 3.833816291570189*^9}, {
   3.833868184530057*^9, 3.83386819125384*^9}, {3.833868496013936*^9, 
   3.8338685055971737`*^9}, {3.833868575806912*^9, 3.833868581949662*^9}, {
   3.833868679952441*^9, 3.8338686858521347`*^9}, {3.83386902623769*^9, 
   3.833869032421235*^9}, {3.833869088491955*^9, 3.8338690975032167`*^9}, {
   3.833869150091242*^9, 3.833869156290422*^9}, {3.833907724714147*^9, 
   3.8339077253028812`*^9}, {3.83390778260273*^9, 3.833907783415394*^9}, {
   3.8339078846797667`*^9, 3.8339078854672413`*^9}, {3.833907982163288*^9, 
   3.833907982789143*^9}, {3.833908083043832*^9, 3.833908083551023*^9}, {
   3.833908231984992*^9, 3.833908232826754*^9}, {3.83393667991035*^9, 
   3.833936723543149*^9}, 3.833937622489345*^9, {3.8339376804937067`*^9, 
   3.833937683746335*^9}, {3.833937730474436*^9, 3.833937802583507*^9}, {
   3.8339501411297626`*^9, 3.833950180583144*^9}, 3.833950747407443*^9, {
   3.833951172297572*^9, 3.8339511797246017`*^9}, {3.8339521867929573`*^9, 
   3.833952189941571*^9}, 3.833952288819631*^9, 3.833952381891264*^9, {
   3.833952464873199*^9, 3.833952467814106*^9}, {3.833952564255918*^9, 
   3.833952564504743*^9}, {3.835721000059114*^9, 3.835721007031213*^9}, {
   3.835721052641162*^9, 3.8357210751540956`*^9}, {3.835721118089014*^9, 
   3.835721120959896*^9}, {3.835721182777906*^9, 3.835721186314972*^9}, {
   3.835721228527981*^9, 3.83572123122414*^9}, {3.835721291363229*^9, 
   3.8357212950993567`*^9}, {3.835721358099937*^9, 3.835721360042033*^9}, {
   3.835721410540388*^9, 3.8357214131418247`*^9}, {3.835721452602722*^9, 
   3.835721457229824*^9}, {3.836014030283038*^9, 3.836014033821138*^9}, {
   3.836014073860098*^9, 3.83601409788043*^9}, {3.8360142811525*^9, 
   3.83601436004828*^9}, {3.836014410524001*^9, 3.8360144114400387`*^9}, {
   3.844357072469899*^9, 3.844357074542647*^9}, 3.8480487374944344`*^9, {
   3.848122216329818*^9, 3.8481222499652977`*^9}, {3.848148313988659*^9, 
   3.848148371033699*^9}, {3.848149063472323*^9, 3.848149102950386*^9}, 
   3.848149250307179*^9, {3.848149413433629*^9, 3.8481494815343523`*^9}, 
   3.848149512286807*^9, 3.8481745786969357`*^9, {3.848335501662751*^9, 
   3.848335530067585*^9}, {3.848335567563031*^9, 3.84833562430331*^9}, {
   3.8483362380216217`*^9, 3.8483362402468767`*^9}, {3.8483365526835327`*^9, 
   3.8483365554941797`*^9}, {3.848565674116184*^9, 3.848565685203766*^9}, {
   3.850366791099612*^9, 3.850366794377157*^9}, 3.850371906814864*^9, 
   3.8587654720289755`*^9},ExpressionUUID->"dbe978ac-232c-42e6-9525-\
4b26757e065d"],

Cell[TextData[Cell[BoxData[
 RowBox[{"algebra", "=", 
  RowBox[{
   RowBox[{"so", 
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
   RowBox[{"3", "u", 
    RowBox[{"(", "1", ")"}]}]}]}]],
 FontSize->12,ExpressionUUID->"f22ec89e-429f-4784-b28f-0a1267efd4e0"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, {
   3.8483380110640574`*^9, 3.848338013339714*^9}, {3.848338958952771*^9, 
   3.8483389603037367`*^9}, {3.848353996745761*^9, 3.848353997144724*^9}, {
   3.8503668005592566`*^9, 
   3.850366805220133*^9}},ExpressionUUID->"b7c295bf-fa7c-4c2c-b420-\
02760bf54125"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"0f130115-93f2-404f-935b-\
78b73f130309"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "46", "+"], "7"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19049990857958166`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.03540805663632986`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7011971857179704`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13255273948245172`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.16095819981859535`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8674655124771096`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.8057473057990416`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.33502316047065117`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08062106598674494`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.2994147481747274`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12092970452553775`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005908857663173187`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.007175099482380589`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.003139745156745631`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.003812578527551664`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6391844780547239`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0013336296628053733`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16390669229939597`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2887199013576103`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.31350622237553327`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.8818391311140036`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.7262145870401434`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "1.2309765662876675`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.41407010859923615`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.22002131243239842`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.051861345171495765`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.33772669026284896`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "4.277932927543734`", ",", "1.3548817760551943`", ",", 
       "0.2529021832187191`", ",", "0.23319754434050077`", ",", 
       "0.03157048521038953`", ",", 
       RowBox[{"-", "0.02680221741938202`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.5289739948880468`", ",", "0.8287766720213204`", ",", 
       "0.1291179501419442`", ",", "0.12560347482673287`", ",", 
       RowBox[{"-", "0.02372932162132129`"}], ",", "0.017463733948669156`"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.0672211513798735`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.833383181531087*^9, 3.833383249531251*^9}, {
   3.8334734412741823`*^9, 3.833473452084753*^9}, {3.833535661022944*^9, 
   3.833535704513191*^9}, {3.833535791960497*^9, 3.833535817971767*^9}, {
   3.833537941790882*^9, 3.8335379600470533`*^9}, {3.83358977844489*^9, 
   3.833589778819615*^9}, {3.833816278971655*^9, 3.833816291570189*^9}, {
   3.833868184530057*^9, 3.83386819125384*^9}, {3.833868496013936*^9, 
   3.8338685055971737`*^9}, {3.833868575806912*^9, 3.833868581949662*^9}, {
   3.833868679952441*^9, 3.8338686858521347`*^9}, {3.83386902623769*^9, 
   3.833869032421235*^9}, {3.833869088491955*^9, 3.8338690975032167`*^9}, {
   3.833869150091242*^9, 3.833869156290422*^9}, {3.833907724714147*^9, 
   3.8339077253028812`*^9}, {3.83390778260273*^9, 3.833907783415394*^9}, {
   3.8339078846797667`*^9, 3.8339078854672413`*^9}, {3.833907982163288*^9, 
   3.833907982789143*^9}, {3.833908083043832*^9, 3.833908083551023*^9}, {
   3.833908231984992*^9, 3.833908232826754*^9}, {3.83393667991035*^9, 
   3.833936723543149*^9}, 3.833937622489345*^9, {3.8339376804937067`*^9, 
   3.833937683746335*^9}, {3.833937730474436*^9, 3.833937802583507*^9}, {
   3.8339501411297626`*^9, 3.833950180583144*^9}, 3.833950747407443*^9, {
   3.833951172297572*^9, 3.8339511797246017`*^9}, {3.8339521867929573`*^9, 
   3.833952189941571*^9}, 3.833952288819631*^9, 3.833952381891264*^9, {
   3.833952464873199*^9, 3.833952467814106*^9}, {3.833952564255918*^9, 
   3.833952564504743*^9}, {3.835721000059114*^9, 3.835721007031213*^9}, {
   3.835721052641162*^9, 3.8357210751540956`*^9}, {3.835721118089014*^9, 
   3.835721120959896*^9}, {3.835721182777906*^9, 3.835721186314972*^9}, {
   3.835721228527981*^9, 3.83572123122414*^9}, {3.835721291363229*^9, 
   3.8357212950993567`*^9}, {3.835721358099937*^9, 3.835721360042033*^9}, {
   3.835721410540388*^9, 3.8357214131418247`*^9}, {3.835721452602722*^9, 
   3.835721457229824*^9}, {3.836014030283038*^9, 3.836014033821138*^9}, {
   3.836014073860098*^9, 3.83601409788043*^9}, {3.8360142811525*^9, 
   3.83601436004828*^9}, {3.836014410524001*^9, 3.8360144114400387`*^9}, {
   3.844357072469899*^9, 3.844357074542647*^9}, 3.8480487374944344`*^9, {
   3.848122216329818*^9, 3.8481222499652977`*^9}, {3.848148313988659*^9, 
   3.848148371033699*^9}, {3.848149063472323*^9, 3.848149102950386*^9}, 
   3.848149250307179*^9, {3.848149413433629*^9, 3.8481494815343523`*^9}, {
   3.848149512286807*^9, 3.848149524084958*^9}, {3.848149569660269*^9, 
   3.8481495748112173`*^9}, {3.8481496131277122`*^9, 3.848149632562714*^9}, {
   3.8481497124969177`*^9, 3.848149736521556*^9}, {3.84814986205551*^9, 
   3.848149869533059*^9}, 3.8481745757338*^9, {3.8483356310146427`*^9, 
   3.848335667994482*^9}, {3.848335743381851*^9, 3.848335825586185*^9}, {
   3.848336543287002*^9, 3.848336545546133*^9}, {3.8483370024138193`*^9, 
   3.8483370060233088`*^9}, {3.848565703995091*^9, 3.848565718848796*^9}, {
   3.848567387489132*^9, 3.848567392510571*^9}, {3.8503668104749193`*^9, 
   3.8503668158317003`*^9}, 3.850371914805852*^9, 
   3.8587654723189864`*^9},ExpressionUUID->"d81101b5-e09a-4a3d-8abb-\
cfd78e8312c2"],

Cell[TextData[Cell[BoxData[
 RowBox[{"algebra", "=", 
  RowBox[{
   RowBox[{"so", 
    RowBox[{"(", 
     RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
   RowBox[{"3", "u", 
    RowBox[{"(", "1", ")"}]}]}]}]],
 FontSize->12,ExpressionUUID->"d21125ef-2590-4502-8400-f857c15eb61b"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, {
   3.8483380110640574`*^9, 3.848338013339714*^9}, {3.848338958952771*^9, 
   3.8483389603037367`*^9}, {3.848339366055822*^9, 3.848339496514653*^9}, {
   3.84834008108464*^9, 3.848340090380005*^9}, {3.8483581851454353`*^9, 
   3.848358190922513*^9}, {3.848371730021097*^9, 3.8483717386257973`*^9}, {
   3.848567587854439*^9, 3.848567598092229*^9}, {3.8503668211579447`*^9, 
   3.8503668256972017`*^9}},ExpressionUUID->"c3980d51-81ee-46ee-a09f-\
c82defcd5d23"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"66a68fdc-223e-4f22-938d-\
2a5c3260e1e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "46", "+"], "8"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14323026707958414`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0927041665586806`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.013694266202375564`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.008863458546918324`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.028390096230936548`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.018375167925556823`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6444365335352297`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.417104240322011`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.08256890090338756`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05344178502202831`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.2483761227674411`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03182337189210786`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.04076252555549072`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005222728318488686`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "1.1599867055143993`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.35494529735544866`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.058392775837850734`"}],
        ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10173003332434034`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2090480239676199`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01762662112352152`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.047093514391068195`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.07276066324030081`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.3675570442881639`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.5678848704934139`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.20821405505429508`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.08199314009930712`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.04736514339306142`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.18001725288890202`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.1669704004165682`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", " ", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "1.1328846780896227`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.04721270444333053`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.3684873028149392`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.34387548546811436`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", " ", "0.058900752337159634`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.36229291847871187`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "4.514176146415187`", ",", "1.463797780773791`", ",", 
       "0.12601253106139002`", ",", "0.07241861945523671`", ",", 
       RowBox[{"-", "0.03468372086436972`"}], ",", "0.01951463237123583`"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5979275529031455`"}], ",", 
       RowBox[{"-", "0.796136744505876`"}], ",", 
       RowBox[{"-", "0.0324975272513988`"}], ",", 
       RowBox[{"-", "0.007483693020769874`"}], ",", "0.07612247137495189`", 
       ",", 
       RowBox[{"-", "0.04173966866095926`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.35540087269743`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.833383181531087*^9, 3.833383249531251*^9}, {
   3.8334734412741823`*^9, 3.833473452084753*^9}, {3.833535661022944*^9, 
   3.833535704513191*^9}, {3.833535791960497*^9, 3.833535817971767*^9}, {
   3.833537941790882*^9, 3.8335379600470533`*^9}, {3.83358977844489*^9, 
   3.833589778819615*^9}, {3.833816278971655*^9, 3.833816291570189*^9}, {
   3.833868184530057*^9, 3.83386819125384*^9}, {3.833868496013936*^9, 
   3.8338685055971737`*^9}, {3.833868575806912*^9, 3.833868581949662*^9}, {
   3.833868679952441*^9, 3.8338686858521347`*^9}, {3.83386902623769*^9, 
   3.833869032421235*^9}, {3.833869088491955*^9, 3.8338690975032167`*^9}, {
   3.833869150091242*^9, 3.833869156290422*^9}, {3.833907724714147*^9, 
   3.8339077253028812`*^9}, {3.83390778260273*^9, 3.833907783415394*^9}, {
   3.8339078846797667`*^9, 3.8339078854672413`*^9}, {3.833907982163288*^9, 
   3.833907982789143*^9}, {3.833908083043832*^9, 3.833908083551023*^9}, {
   3.833908231984992*^9, 3.833908232826754*^9}, {3.83393667991035*^9, 
   3.833936723543149*^9}, 3.833937622489345*^9, {3.8339376804937067`*^9, 
   3.833937683746335*^9}, {3.833937730474436*^9, 3.833937802583507*^9}, {
   3.8339501411297626`*^9, 3.833950180583144*^9}, 3.833950747407443*^9, {
   3.833951172297572*^9, 3.8339511797246017`*^9}, {3.8339521867929573`*^9, 
   3.833952189941571*^9}, 3.833952288819631*^9, 3.833952381891264*^9, {
   3.833952464873199*^9, 3.833952467814106*^9}, {3.833952564255918*^9, 
   3.833952564504743*^9}, {3.835721000059114*^9, 3.835721007031213*^9}, {
   3.835721052641162*^9, 3.8357210751540956`*^9}, {3.835721118089014*^9, 
   3.835721120959896*^9}, {3.835721182777906*^9, 3.835721186314972*^9}, {
   3.835721228527981*^9, 3.83572123122414*^9}, {3.835721291363229*^9, 
   3.8357212950993567`*^9}, {3.835721358099937*^9, 3.835721360042033*^9}, {
   3.835721410540388*^9, 3.8357214131418247`*^9}, {3.835721452602722*^9, 
   3.835721457229824*^9}, {3.836014030283038*^9, 3.836014033821138*^9}, {
   3.836014073860098*^9, 3.83601409788043*^9}, {3.8360142811525*^9, 
   3.83601436004828*^9}, {3.836014410524001*^9, 3.8360144114400387`*^9}, {
   3.844357072469899*^9, 3.844357074542647*^9}, 3.8480487374944344`*^9, {
   3.848122216329818*^9, 3.8481222499652977`*^9}, {3.848148313988659*^9, 
   3.848148371033699*^9}, {3.848149063472323*^9, 3.848149102950386*^9}, 
   3.848149250307179*^9, {3.848149413433629*^9, 3.8481494815343523`*^9}, {
   3.848149512286807*^9, 3.848149531530943*^9}, {3.848149781701329*^9, 
   3.848149788317568*^9}, {3.848149828556698*^9, 3.848149847252494*^9}, {
   3.848149887609337*^9, 3.84814991228411*^9}, 3.8481745730536013`*^9, {
   3.84833583602151*^9, 3.848335897026016*^9}, {3.848336479345599*^9, 
   3.8483365365006742`*^9}, {3.8483371107757874`*^9, 3.848337115428398*^9}, {
   3.848565744854794*^9, 3.848565762164444*^9}, {3.850366834528347*^9, 
   3.850366837665265*^9}, 3.8503719230664835`*^9, 
   3.858765472618743*^9},ExpressionUUID->"861b9b67-df6c-44b7-b131-\
041dd538a4f1"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"8bec0b08-d865-4a3e-83fd-3345b82d76cb"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 
   3.8503719350056114`*^9},ExpressionUUID->"976798e7-6e12-4cce-8bf5-\
39615f3918c4"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"6ff4a229-f439-45f3-8ae2-\
e7dd617e82e4"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   FormBox[
    SubsuperscriptBox["m", "55", "+"],
    TraditionalForm], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox["with",
    FontSize->12], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox[
    SubscriptBox[
     StyleBox["O",
      FontSize->12], "p"],
    FontSize->12], 
   StyleBox[" ",
    FontSize->12], 
   StyleBox["along",
    FontSize->12], 
   StyleBox[
    RowBox[{"{", 
     RowBox[{"12", ",", "34"}], "}"}],
    FontSize->12]}], 
  StyleBox[",",
   FontSize->12], 
  StyleBox[" ",
   FontSize->12], 
  StyleBox[
   RowBox[{
    SubscriptBox["D", "p"], " ", "along", 
    RowBox[{"{", 
     RowBox[{"56", ",", "2456", ",", "2356", ",", "1456", ",", "1356"}], 
     "}"}]}],
   FontSize->
    12]}]],ExpressionUUID->"8c1de46e-860d-4be6-9c91-bad6bf3d35bd"]], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
  3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
  3.848123081368211*^9, 3.848123134943726*^9}, {3.848152045899475*^9, 
  3.848152046074617*^9}, {3.8503666077311335`*^9, 3.8503666089341054`*^9}, {
  3.8503676991232505`*^9, 3.8503677485456457`*^9}, {3.8503735638073454`*^9, 
  3.8503736144997997`*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"e5c95e7c-095c-4c4e-9d60-af2c24d22421"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "55", "+"], "1"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.4096529776480755`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "3.131281372733865`*^-6"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.05321655876969664`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.009273502991143243`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.00016485614608566633`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "7", "]"}], "\[Rule]", 
        RowBox[{"-", "0.04325241442245788`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.22187478055986062`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07855281781934366`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15920648485788905`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15795587407366946`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20668241475857438`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06367604763082478`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.029100569921655134`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.006337342176482083`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.15168051915444491`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.18071621877464658`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.10139768447565209`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04792239384937369`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.16403991319406702`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12832512928190012`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13245791143016175`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.21639967617073608`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.14237957476329877`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09480872166337923`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.14693014790080153`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06988140110050511`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.039315962221936805`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09748828653378984`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06895613655128352`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.12568896362145515`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09377906577503164`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.05635211438895708`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10651093577084803`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.08304967671591273`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04260653972910187`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.061736415051619184`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.027058653367212103`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.008422029474622011`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004810236037535534`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.017341002537267922`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.008254790676099497`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009031478276046282`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.013848988664313078`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.019846782247181935`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.012682901801803467`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.09555727497416973`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.2578544296961254`", ",", "0.19856496274644128`", ",", 
       "0.13283987329136243`", ",", "0.06151837226762032`", ",", 
       "0.05461755382951132`", ",", 
       RowBox[{"-", "0.008064774178922936`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.476340794879504`"}], ",", 
       RowBox[{"-", "0.8317448641309875`"}], ",", 
       RowBox[{"-", "0.19611599739757415`"}], ",", 
       RowBox[{"-", "0.20395747671793057`"}], ",", 
       RowBox[{"-", "0.004068183665569177`"}], ",", 
       RowBox[{"-", "0.034974866155002345`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.5435107217422606`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850373555575252*^9, {3.850373670258705*^9, 3.8503737016420393`*^9}, {
   3.8503737411498923`*^9, 3.8503737456118555`*^9}, 
   3.8587654729484587`*^9},ExpressionUUID->"7474906a-0651-4955-aaf9-\
80fb608b5736"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{"so", 
    RowBox[{"(", 
     RowBox[{"3", ",", "1"}], ")"}]}]}],
  FontSize->
   12]],ExpressionUUID->"259b4316-b5a8-48b7-913d-610327b67be8"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}},ExpressionUUID->"dc41bda8-ec3e-43dd-afe6-\
1d5998bcb26f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"3465fcd3-78de-4917-bf9d-\
0bec2dce702c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "55", "+"], "2"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.5294824860760154`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.10151883240428879`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.04630766624353819`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "7", "]"}], "\[Rule]", 
        RowBox[{"-", "0.03798767181302095`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.17550077744041642`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.0918162204206458`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15299320533380667`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05773080546965345`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.20799174958532554`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04608567176223657`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19792970937094964`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15964896579643773`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.16758143750892185`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04033432390191685`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03215581348503633`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.10529623604772252`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05101464726127447`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.14756717552546325`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.031328863969038424`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17230532433476023`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0851893310106873`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1079537003370017`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00037676278782373555`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12380528720683377`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.1870669472541471`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13510201442458078`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.034964807778998776`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19981461948694823`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.001559163359398992`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.11229830047792762`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04678947163230005`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.0565300144292373`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.079253522508197`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05597978801998276`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.031953436742559085`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.018806120808362317`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011485481339429877`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.04150206288064107`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.07713235229982089`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.03594668575318803`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04109020561737688`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.027611519105126898`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.025957653327655882`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.12355121191629238`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.2621731848949117`", ",", "0.16278064279215318`", ",", 
       "0.12816950620768344`", ",", "0.06683373923211004`", ",", 
       "0.06477049543446642`", ",", 
       RowBox[{"-", "0.01691055412811623`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4599460399330445`"}], ",", 
       RowBox[{"-", "0.8609183601508492`"}], ",", 
       RowBox[{"-", "0.17829699958749648`"}], ",", 
       RowBox[{"-", "0.12362931218925786`"}], ",", 
       RowBox[{"-", "0.011867257148429995`"}], ",", 
       RowBox[{"-", "0.007372843316085716`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.605867936466977`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8503737675448895`*^9, 3.850373801579346*^9}, {
   3.850373886912215*^9, 3.850373889809026*^9}, 
   3.858765473240267*^9},ExpressionUUID->"7b1f14b8-9c58-4d08-bae0-\
c6286f20ee2a"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"24155ea0-c8b8-4182-ac1b-a051b31f8bc4"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 
   3.8503738807112894`*^9}},ExpressionUUID->"afdfc39e-e1d6-4007-85f0-\
b05cb68e39c9"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"9dfbe0f6-abcb-4b8a-8ea5-\
151ce6062c90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "55", "+"], "3"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.39648720241181573`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.1359741520719812`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.004461708474179364`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "7", "]"}], "\[Rule]", 
        RowBox[{"-", "0.0016095298723785905`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.059916803324337235`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.025679927952355377`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.00041563501997999745`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.00015725357843939753`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03716256572132901`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.23925614967961253`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.10468767572802509`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07576501155747101`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.2550870770219241`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22330981379595352`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.018151393474513187`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.012143259634337692`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.024397240525049546`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.021250471762632096`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.3450871826963796`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.21035445141852532`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.001756168087073036`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0008095856203978011`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.27666950053188055`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.053520634061562745`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.07513379898278225`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.05574671556661243`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.0339814700730768`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0002717724526640374`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.154533070506858`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.07123905318586485`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.02863718297604561`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.040201697660767866`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.20748269636067038`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.003488265986191635`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.029299547719020956`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.011216030708205548`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.17776798698275073`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.008138875912166438`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.04664427723952217`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.018334843962556174`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.020481416087597723`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.12721564285326428`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.43620814639204575`", ",", "0.3024969121336096`", ",", 
       "0.07475992921759646`", ",", "0.029727697208176012`", ",", 
       "0.01730128905905216`", ",", 
       RowBox[{"-", "0.013889511786290358`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.5560365820494361`", ",", "0.8154937318575949`", ",", 
       "0.09811329080649368`", ",", "0.09611080054788912`", ",", 
       "0.07968992211534845`", ",", "0.0240687602956166`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.712607707765118`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, {3.850373917251119*^9, 3.8503739422439785`*^9}, 
   3.858765473529067*^9},ExpressionUUID->"d15db2d5-4095-4e99-8144-\
ef43e1412de7"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"59bcb4e2-fca8-4d28-9509-711923ad1fa1"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 
   3.8503738807112894`*^9}},ExpressionUUID->"79fe0403-1b2e-4f71-8304-\
9a444d6bac90"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"8f4704a6-5b2a-4a92-92f4-\
0a390874e899"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "55", "+"], "4"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.7917603885397155`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.02618147338135265`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.11482001590084359`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.05876818332104289`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07157025779448692`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "7", "]"}], "\[Rule]", 
        RowBox[{"-", "0.036563681155132054`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.049132659366355975`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.31570152544059443`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.002385398155351689`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.13983311347962216`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0018502563384565258`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10956285981354114`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.00934440069952449`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.30171507448956797`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.007826167938868148`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02463167968160086`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.23092909327202987`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.053949282252225464`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.21662751401223343`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.02275477475772998`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05836745425624196`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.011708411048423911`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13198452664542198`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06590669239741438`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.042263616538120635`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03724702452346337`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2380779645809243`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07709120050036965`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15018963510152833`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.12569596778364736`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.03717224772999109`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09922283958475102`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02020836568830775`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05235415380669585`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09770764149347093`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.008208771934886507`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.015918597454453468`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00812690861404763`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009912627413769016`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.005096046575822025`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04298483810728114`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.022004094762608357`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.026795082685643606`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.013684057490179815`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.03361270787699966`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.11129463511629363`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.32162445866172323`", ",", "0.22380426571365938`", ",", 
       "0.09770331696451831`", ",", "0.0809525734762675`", ",", 
       "0.041550223395226696`", ",", 
       RowBox[{"-", "0.028212889276402205`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.42536137766287146`", ",", "0.8962205542786255`", ",", 
       "0.09532408669027503`", ",", "0.06901822413340443`", ",", 
       RowBox[{"-", "0.01846972896261062`"}], ",", 
       RowBox[{"-", "0.04080549996558081`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.3574074876255513`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, {3.8503739699346533`*^9, 3.850374003332292*^9}, 
   3.858765473798743*^9},ExpressionUUID->"24f636a4-baf3-45df-85f0-\
e3419b55a012"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"0ebccd72-e07a-4ccc-9e7c-df6f80ba6a09"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 
   3.8503738807112894`*^9}},ExpressionUUID->"41e1c0d4-a6be-4b7b-b294-\
7da5ae304215"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"cb46d15a-ea2e-4163-9a6d-\
50d6e2fde972"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  FormBox[
   SubsuperscriptBox["m", "5577", "+"],
   TraditionalForm], 
  StyleBox["  ",
   FontSize->12], 
  StyleBox["with",
   FontSize->12], 
  StyleBox["  ",
   FontSize->12], 
  StyleBox[
   SubscriptBox[
    StyleBox["O",
     FontSize->12], "p"],
   FontSize->12], 
  StyleBox[" ",
   FontSize->12], 
  StyleBox["along",
   FontSize->12], 
  StyleBox[
   RowBox[{"{", 
    RowBox[{"12", ",", "34", ",", "1356", ",", "2456"}], "}"}],
   FontSize->
    12]}]],ExpressionUUID->"2216f860-3ec3-4bae-9820-71461b0a9b2f"]], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
  3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
  3.848123081368211*^9, 3.848123134943726*^9}, {3.848152045899475*^9, 
  3.848152046074617*^9}, {3.8503666077311335`*^9, 3.8503666089341054`*^9}, {
  3.8503676991232505`*^9, 3.8503677485456457`*^9}, {3.8503735638073454`*^9, 
  3.8503736144997997`*^9}, {3.8503741166674857`*^9, 3.8503741487554207`*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"878074c2-0806-44d6-aa79-6f4e530165e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "1"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", " ", "1"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07935975430588318`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0.4006466084876538`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.4066333369218143`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2628555059078226`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.05373606044734363`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2538634756478944`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.04469170886746357`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.09114634877274108`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06319982956907767`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01635565743868471`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.259369111493819`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.041748672010695`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.03848242243051972`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.252079864893139`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17533631078206915`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.2871705363580974`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.0743022721257587`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.20440450005248925`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.48234771186804765`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0639439412041518`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05613034075117401`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006254909628407553`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014760151300137999`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.0024215029424034264`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0021256085053177`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.0019652302546057654`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.042929234212919276`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.4786957447364634`", ",", "0.2492471939760676`", ",", 
       "0.029270543973083242`", ",", "0.01459791000364565`", ",", 
       RowBox[{"-", "0.0023354204122113214`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"0.12011870398855476`", ",", 
       RowBox[{"-", "0.9557592381666877`"}], ",", 
       RowBox[{"-", "0.028666424957864298`"}], ",", "0.25498116360785933`", 
       ",", 
       RowBox[{"-", "0.07911142709153779`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", " ", 
     RowBox[{"-", "4.753479459697852`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, {3.8503741893205347`*^9, 3.8503742143258414`*^9}, {
   3.8503745554581122`*^9, 3.8503745570961647`*^9}, 
   3.858765474099459*^9},ExpressionUUID->"51402782-7a8c-42cb-b669-\
68b6764a1ccb"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", "3", ")"}]}], "\[CirclePlus]", 
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"da1a0918-237e-455b-955e-83cab0c08422"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.850374552097043*^9, 
   3.850374553135729*^9}},ExpressionUUID->"81037b8d-7ddd-48ee-be56-\
58e4df24a030"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"8fd5b3e4-349a-4f17-b4bd-\
34d0aa61a6a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "2"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.39149036250812713`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.037083653998072466`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.0714474955193752`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", "0.6510809869607521`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.08498467558206033`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.3111808392491168`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005998488523840441`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01598047141514909`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09314054506751263`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03253723711954188`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03490489711641775`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.11369350152015996`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.0038944208143305865`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.001059060472692828`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.07394560645982012`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0016865467664095414`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.24134159473188221`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028239548203961323`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2549319963374652`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.015225269574854516`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.1587697615876329`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.048646095676634145`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.1883899691349066`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011251188969942382`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.01365990064719836`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004185311026307372`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", " ", "0.01744087111620747`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.0761214305805384`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{"0.2617861292029171`", ",", "0.13315563798986535`", ",", 
       RowBox[{"-", "0.015275720707840907`"}], ",", "0.014966515698852108`", 
       ",", "0.008081523620510456`"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{"0.37062438196196756`", ",", "0.9213926925264827`", ",", 
       RowBox[{"-", "0.02725794038462486`"}], ",", 
       RowBox[{"-", "0.07870367247383961`"}], ",", 
       RowBox[{"-", "0.08207198230350582`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", 
     RowBox[{"-", "3.503430672942766`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.850374382032118*^9, {3.8503745686630764`*^9, 
   3.850374570031953*^9}, 
   3.8587654743986845`*^9},ExpressionUUID->"30f816f3-cfc6-4dd1-aec5-\
57a0cd7f1c42"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"a642ae3f-599b-4cfb-b154-81f78f266187"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 
   3.8503738807112894`*^9}},ExpressionUUID->"6feee4e8-2c77-4adf-881e-\
6cabfd30e65e"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"e1f60a07-d1ef-4c19-b2d3-\
4782d0f8b7d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "3"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.10391266079863656`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.16487868523451563`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.01686408434707714`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.016864084347071012`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.025132603354273392`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.16237796537810065`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.021514894814576677`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01636030583729072`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0748911402836835`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05188410092692349`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.11210138842580555`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.07682852965992537`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06941156721312855`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.05808502813125978`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012982121918299307`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012982121918303552`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.05512579925543393`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.041918630935187426`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.05009273408737296`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.06587529081580945`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.004553092065771092`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.011513770152137342`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.07090346153150945`", ",", "0.014266185084585731`", ",", 
       "0.00874956618098176`", ",", 
       RowBox[{"-", "0.0037246788329339435`"}], ",", 
       "0.002445081522387714`"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.4318983192506026`", ",", "0.8885510798619236`", ",", 
       "0.10440023714083314`", ",", "0.11419899644765585`", ",", "0"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", " ", 
     RowBox[{"-", "3.2722192120250377`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.8503744014518247`*^9, {3.850374610274907*^9, 
   3.8503746123965225`*^9}, 3.857704748952463*^9, 
   3.8587654747087827`*^9},ExpressionUUID->"b750c2bd-2fb9-4197-b97a-\
14292f1425e2"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.92", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Mu]", "0"], ",", 
     SubscriptBox["\[Nu]", "0"]}]]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Mu]", "0"], "=", 
   RowBox[{"-", "0.08476337757298061`"}]}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], "=", "0.06056395441672339`"}],
  FontSize->
   12]}],ExpressionUUID->"c339f333-341a-452d-937c-b9198c47a738"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.85037460531254*^9, 3.850374607437109*^9}, {3.8557466844509916`*^9, 
   3.8557466886421614`*^9}, {3.8557478584315825`*^9, 3.855747864143371*^9}, {
   3.8564411831235194`*^9, 
   3.856441201361353*^9}},ExpressionUUID->"1a41e3ab-a69a-46a4-b97b-\
f4c6a0e883f3"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"dc70b487-4031-40fc-8741-\
6bd6350b4756"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "4"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", " ", "0"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.45199327545080675`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.2943273253113339`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.0435426734396443`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.04354267343964441`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.05150918264479584`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.2636824462835881`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.030379113662336032`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05211253216768101`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07209515050344888`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.14403239583626692`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13471321418893253`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17112360996779066`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09427253059508955`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.1225203045121891`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.020641625017775486`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.020641625017775427`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07487876100267404`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12844752104357118`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0988331926341137`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05761502402113855`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.011737821726660005`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.032823633439507775`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", " ", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.18893451151933682`", ",", "0.041491134967921`", ",", 
       "0.024342837201398192`", ",", 
       RowBox[{"-", "0.009325500640121352`"}], ",", "0.006294987546704439`"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", " ", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.4378871024858797`", ",", "0.8833218449983512`", ",", 
       "0.12479122581545228`", ",", "0.11146548158379008`", ",", "0"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", 
     RowBox[{"-", "3.1779322798677323`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.8503744132418385`*^9, {3.85037463498286*^9, 
   3.850374636564765*^9}, 3.8576182692479515`*^9, 
   3.8587654749888153`*^9},ExpressionUUID->"1651d18a-4f6e-44b4-9872-\
df8264513095"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.92", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Mu]", "0"], ",", 
     SubscriptBox["\[Nu]", "0"]}]]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Mu]", "0"], "=", 
   RowBox[{"-", "0.07815511341155507`"}]}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], "=", "0.07198913183801231`"}],
  FontSize->
   12]}],ExpressionUUID->"17a0b871-3276-471d-b779-cbbba67e3b87"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.850374631602317*^9, 3.8503746327676*^9}, {3.8557466220839086`*^9, 
   3.8557466278419285`*^9}, {3.8557466601620474`*^9, 
   3.8557466770895886`*^9}, {3.856440796462778*^9, 
   3.856440812001145*^9}},ExpressionUUID->"7c8ed456-7960-40d0-a5a6-\
7943493fa842"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"3b18c4d1-ed9c-4467-a889-\
14c530a6dc31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "5"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"-", "0.06441188396513611`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.4784950206338102`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.007450994385230191`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.007450994385230265`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.15359222374426962`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.18186047067981373`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0023579403337800897`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0023523809277865835`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06745917330411232`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06332666482014285`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12591685921410234`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.11950655573962447`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.13358353678547488`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09289731740966405`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.005121367467444723`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.0051213674674446714`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1934107554759453`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.19295474354986028`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.277463093678561`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.27811882505597163`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.0019152054057808982`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.00718508657278983`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{"0.2635592686588394`", ",", "0.13545782426986908`", ",", 
       RowBox[{"-", "0.0022962049721333443`"}], ",", "0.0012617895039383667`",
        ",", "0.0009838311076269723`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3533068717133061`"}], ",", 
       RowBox[{"-", "0.9350119818424164`"}], ",", "0.027321336739394485`", 
       ",", 
       RowBox[{"-", "0.013431037564056496`"}], ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", 
     RowBox[{"-", "4.795736196655416`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.8503744240468855`*^9, {3.85037465265373*^9, 
   3.850374654008727*^9}, 3.8576183259995527`*^9, 
   3.858765475278798*^9},ExpressionUUID->"f72228a4-7863-4282-97e6-\
5276b371bdac"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.92", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Mu]", "0"], ",", 
     SubscriptBox["\[Nu]", "0"]}]]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Mu]", "0"], "=", "0.06434216488037234`"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], "=", "0.5481398118422489`"}],
  FontSize->
   12]}],ExpressionUUID->"6f56d0a5-37fd-4e80-8a51-2be0ee9f6a0c"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.850374646604336*^9, 3.8503746500323725`*^9}, {3.8557467028662505`*^9, 
   3.855746739603331*^9}},ExpressionUUID->"27df9bc1-0a8e-49d8-8edb-\
795db71bd346"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"a93d4e35-40fd-44c5-8189-\
dc866afb391f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "6"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.009195016621286516`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06942184537586116`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.6718161301372413`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.09483296865991525`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.009195016621286516`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.18732230891340632`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.21629017778888937`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06942184537586116`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14441975432269735`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.14944915066953196`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.11761169815787606`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15744835510843197`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005314051194607031`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3612074986562573`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.269816901390074`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005314051194607031`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.3612074986562573`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.269816901390074`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.002355232435520424`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.008380480408768626`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"0.45272336077978353`", ",", "0.19967530819547294`", ",", 
       RowBox[{"-", "0.0028927728300740915`"}], ",", "0.0014455484932625804`",
        ",", "0.0012058553578586277`"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.35065056628489133`", ",", "0.9359434308591613`", ",", 
       "0.0020432511621614226`", ",", 
       RowBox[{"-", "0.03240215610658591`"}], ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", " ", 
     RowBox[{"-", "4.912929673431386`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.850374443487935*^9, {3.850374669982864*^9, 
   3.850374671721998*^9}, 3.8576183343197203`*^9, 
   3.858765475568863*^9},ExpressionUUID->"1c420cac-dffa-4b4c-a994-\
d3dc073c2f74"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.92", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Mu]", "0"], ",", 
     SubscriptBox["\[Nu]", "0"]}]]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Mu]", "0"], "=", "1.0454719440241873`"}],
  FontSize->12], "\n", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], "=", "0.4896368870701131`"}],
  FontSize->
   12]}],ExpressionUUID->"c9e71637-2e86-4ab1-a91a-3843510d8930"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503746661111665`*^9, 3.850374667133891*^9}, {3.855746743988295*^9, 
   3.8557467665943604`*^9}},ExpressionUUID->"0eed2068-7b81-4bbf-8e4f-\
7e0940698a6c"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"d142d154-1010-4343-be9d-\
9ad31f71f6e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "7"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.9682876565637035`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.28565574647734193`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.138154695634943`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.303821378259593`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.3384172089271705`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.04898734582320378`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.05420978541459681`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12112313290853237`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.101836245638878`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.024807469078489398`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3069037340096654`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.2978078396838868`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1961046032790744`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.049702320969055885`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03059597861148483`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.020728853536508676`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0348437040286895`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.4301981661277369`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2648233248048711`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02298389769335906`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03863427020903971`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.34838195471461886`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02023187471945674`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.20725576443009208`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03286612086775038`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.03785810517406809`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.06441800528456779`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.6252829482879145`", ",", "0.4768889095046879`", ",", 
       "0.05745497262133916`", ",", 
       RowBox[{"-", "0.03237774559464154`"}], ",", "0.026923725830674226`"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.3929908692386313`", ",", "0.917723860979376`", ",", 
       "0.03649017087516174`", ",", "0.021944727198461262`", ",", 
       RowBox[{"-", "0.03908948786897333`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.420957857850663`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.8503744578756337`*^9, {3.850374684860179*^9, 
   3.850374686751979*^9}, 
   3.858765475848851*^9},ExpressionUUID->"10ec23db-c7d8-4ba8-a169-\
65033d5fb5d6"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"ed446873-5ff3-4249-b310-79a05ce7db57"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 
   3.8503738807112894`*^9}},ExpressionUUID->"bdab1c28-388d-4472-9432-\
41a9f7598cf6"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"0c9ff54f-a15f-4965-9e8e-\
a65efc99e101"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "8"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.3846333705709203`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07591138569242062`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07029425745088529`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.40134464985935303`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.15180306319607445`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.06913883635559068`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.025857015910364788`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05084815818906149`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.025092453761266474`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10906025769947099`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16629789790254426`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.16742408425580219`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3392735681370086`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.030642802154122798`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.062095563316096586`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.1062458793232286`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.21530007906611306`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.027693497211160392`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014766812787349176`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08134171190101074`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0184496984452109`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.15254723575905935`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009104522594986638`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.019710894677760188`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.03461590185475128`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.5090023296597459`", ",", "0.12529826103826627`", ",", 
       "0.029291864636551063`", ",", 
       RowBox[{"-", "0.017548113425140635`"}], ",", "0.013055733242421772`"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.392467513050522`"}], ",", 
       RowBox[{"-", "0.917092247896732`"}], ",", 
       RowBox[{"-", "0.05682481944339494`"}], ",", 
       RowBox[{"-", "0.03346323751690251`"}], ",", "0.023711003305856595`"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.5610993233990906`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.850374470281392*^9, {3.8503747072447743`*^9, 
   3.850374708459296*^9}, 
   3.85876547616905*^9},ExpressionUUID->"82b77bec-4db5-4ccb-bea0-\
01d737723363"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    StyleBox[
     RowBox[{"so", 
      RowBox[{"(", 
       RowBox[{"2", ",", "1"}], ")"}]}],
     FontSize->12], 
    StyleBox["\[CirclePlus]",
     FontSize->12], 
    StyleBox[" ",
     FontSize->12], 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"d3061db1-490b-4ef9-8d92-c0c40940fa7f"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747003489585`*^9, 3.8503747042756467`*^9}, {3.856255065304289*^9, 
   3.856255071871615*^9}, {3.856256093113309*^9, 
   3.8562561142253723`*^9}},ExpressionUUID->"dff113dd-fa94-4e8f-8ef1-\
50d48089fbf3"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"0aecc735-6b7b-4c03-b6f4-\
ba42af85862d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "9"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.3508554100865058`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.000037783280701803775`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.09042294075034955`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.17142715032464784`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.17787230137615195`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.356509041073983`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.11205446194008269`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.025709329424265934`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.015790855311112493`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0003807217852367024`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.16275525035460503`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09593530956976619`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.1561937227942522`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.17736891060114188`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.28877699544614904`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.027192858670674565`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04427310286732185`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.112532740590091`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11654593202343004`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014748874341497985`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.040269931173137166`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.014241005425517365`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.024734081782128155`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.012243934839517225`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.08911668419663075`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.19581779802902005`", ",", "0.08939066980854043`", ",", 
       "0.04628791407712782`", ",", 
       RowBox[{"-", "0.008978896204434953`"}], ",", "0.006934149437226585`"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.4567079886471667`", ",", "0.8573086781197882`", ",", 
       "0.20183705328868196`", ",", "0.12530260651092542`", ",", 
       RowBox[{"-", "0.0008391946561492234`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.933336814389317`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.8503744869433675`*^9, {3.850374727419669*^9, 
   3.85037472848091*^9}, 
   3.8587654764688635`*^9},ExpressionUUID->"2a5c0ba0-1662-4d94-8a8f-\
7986dc1b7186"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    StyleBox[
     RowBox[{"so", 
      RowBox[{"(", 
       RowBox[{"2", ",", "1"}], ")"}]}],
     FontSize->12], 
    StyleBox["\[CirclePlus]",
     FontSize->12], 
    StyleBox[" ",
     FontSize->12], 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"abdd422d-4932-4dc5-810c-65e5bed884b5"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.856255142891025*^9, 
   3.856255144467827*^9}, {3.856256126172683*^9, 
   3.8562561298737507`*^9}},ExpressionUUID->"11d69306-b4de-416d-a823-\
b1bdcfbdf59a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"4bc4f0ce-0d46-44fd-b06b-\
633eee3e7f9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "10"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.22554184231196525`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.0017644269930223815`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.058950035795591854`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.018004250101231686`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.22278095545655352`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.13535160482664893`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.34611098228934095`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.003406958480106436`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.017049910439142172`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09362594224941247`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0867511971741175`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1780192615661032`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0355722826216464`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.34207509191001706`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06835435525458732`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03367906228961742`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006729839859230265`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13074811469451994`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.01225007278213214`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006717866468848048`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.033619142206980236`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.008296982931731534`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.08200689984042976`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.18600558696565805`", ",", "0.07482433560442292`", ",", 
       "0.03142404306137869`", ",", 
       RowBox[{"-", "0.006015834430982251`"}], ",", "0.004517364550935969`"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4472016731976169`"}], ",", 
       RowBox[{"-", "0.8589278239591638`"}], ",", 
       RowBox[{"-", "0.21088593591029142`"}], ",", 
       RowBox[{"-", "0.13329877443782293`"}], ",", "0.0034950660426767265`"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", " ", 
     RowBox[{"-", "2.900251563963037`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.850374503629675*^9, {3.850374746368373*^9, 
   3.850374747411665*^9}, 
   3.858765476758732*^9},ExpressionUUID->"6546ae38-91bc-407b-a7d7-\
8f8bad436c8d"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    StyleBox[
     RowBox[{"so", 
      RowBox[{"(", 
       RowBox[{"2", ",", "1"}], ")"}]}],
     FontSize->12], 
    StyleBox["\[CirclePlus]",
     FontSize->12], 
    StyleBox[" ",
     FontSize->12], 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"b1048e94-53fe-432d-8e9d-ddaaf2003613"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.856255135670271*^9, 
   3.856255137835197*^9}, {3.8562561449523573`*^9, 
   3.856256144952607*^9}},ExpressionUUID->"955644a8-0502-4d03-9dcc-\
28172d400df7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"ea731d09-cd5e-4c0a-8e6e-\
bc3282c39f3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "11"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.2255848132989812`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.03300982210433119`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.047252368963310774`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.07129042024327907`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.40424098231949046`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.019431465809306932`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10771163514501579`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.0026385660691560535`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.02227590243124705`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06069749394548967`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.13547379863838535`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.37583378905764103`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.04451726642772605`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10512905354681637`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.012452467612805697`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11978661540232106`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.01418864622500145`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.03588394403687413`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.057879133675473746`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.0016953028069151784`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.014312470837745343`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.013255709792145992`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.027736310677134918`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.47348559582566013`", ",", "0.044026398206212077`", ",", 
       "0.0197424123101836`", ",", 
       RowBox[{"-", "0.011534552952894664`"}], ",", "0.007306592845416287`"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.402910526768616`"}], ",", 
       RowBox[{"-", "0.907457635313723`"}], ",", 
       RowBox[{"-", "0.09830594649615922`"}], ",", 
       RowBox[{"-", "0.06681779442205664`"}], ",", "0.007420967721827281`"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.480629293718813`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.8503745137182555`*^9, {3.8503747598612022`*^9, 
   3.8503747606826215`*^9}, 
   3.8587654770686927`*^9},ExpressionUUID->"2d760347-c45e-4dac-8f27-\
47441ab171a7"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.4", 
     RowBox[{"-", "1"}]]}]}],
  FontSize->
   12]],ExpressionUUID->"32113eb0-3973-451b-9ed9-2d77172c861e"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.8503747556553783`*^9, 
   3.850374756075935*^9}, {3.8562550990776367`*^9, 3.856255100164853*^9}, {
   3.8562561564466763`*^9, 
   3.856256159431871*^9}},ExpressionUUID->"ea15eb1c-de97-4a3a-b7a8-\
a509fae3ac57"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"81fb2f7c-ddaf-49d6-8ae8-\
c744551cf2f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", "+"], "12"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", "0.3550050582772207`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.020994071562578202`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.44158045593568335`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2831365367365937`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.020063202225533337`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09670422621084818`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.012689834672283006`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1411740330833305`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.16128346565344567`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.007358315180840907`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.009831421087343747`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.16406964672494626`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.21908767257520356`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08396667310399746`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.06297822255480302`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.28111901401477746`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.40773871181658256`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.002462487173865673`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.001846959746541112`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.14942835599707818`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.21529002660289276`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10302468440289848`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.28703870247505675`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.002820057234615216`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0040902480684946365`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.016321696332279062`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.05496003190152748`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.4474858975172432`", ",", "0.2589640282495838`", ",", 
       "0.026744205433973788`", ",", 
       RowBox[{"-", "0.011819291430191583`"}], ",", "0.010937465334717558`"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.19861877097821584`"}], ",", 
       RowBox[{"-", "0.9694537363265084`"}], ",", 
       RowBox[{"-", "0.008721912602732626`"}], ",", "0.14258512856247493`", 
       ",", "0.017419709843988215`"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], " ", "=", " ", 
     RowBox[{"-", "2.8965840779225696`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.850374523440792*^9, {3.8503747817330227`*^9, 
   3.850374783236273*^9}, 
   3.8587654773986025`*^9},ExpressionUUID->"ebf613c2-0084-47fa-81ce-\
875a6f054290"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", " ", 
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"d06a1042-a7a2-497c-81b5-0d0b6209cc3a"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.850374775139514*^9, 
   3.850374778167009*^9}},ExpressionUUID->"7130e0fa-4020-4dc8-9205-\
a7a6f5823d20"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"5290a4bd-c347-46fc-a755-\
e44f0e3347ab"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  FormBox[
   SubsuperscriptBox["m", "5577", 
    RowBox[{"*", "+"}]],
   TraditionalForm], 
  StyleBox["  ",
   FontSize->12], 
  StyleBox["with",
   FontSize->12], 
  StyleBox["  ",
   FontSize->12], 
  StyleBox[
   SubscriptBox[
    StyleBox["O",
     FontSize->12], "p"],
   FontSize->12], 
  StyleBox[" ",
   FontSize->12], 
  StyleBox["along",
   FontSize->12], 
  StyleBox[
   RowBox[{"{", 
    RowBox[{"12", ",", "34", ",", "1456", ",", "2356"}], "}"}],
   FontSize->
    12]}]],ExpressionUUID->"dee6d5a9-ebc8-47f4-8aed-1ca62bd8a04c"]], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
  3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
  3.848123081368211*^9, 3.848123134943726*^9}, {3.848152045899475*^9, 
  3.848152046074617*^9}, {3.8503666077311335`*^9, 3.8503666089341054`*^9}, {
  3.8503676991232505`*^9, 3.8503677485456457`*^9}, {3.8503735638073454`*^9, 
  3.8503736144997997`*^9}, {3.8503741166674857`*^9, 3.8503741487554207`*^9}, {
  3.8503748560116777`*^9, 3.8503748731625333`*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"3d20276a-ef64-4f66-b0d8-da592b2a6110"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     SubsuperscriptBox["m", "5577", 
      RowBox[{"*", "+"}]], "1"}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.010784625661354751`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.1492071643766762`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"-", "0.010784625661354751`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.07152933600400721`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.5109017043724199`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.41478306369780016`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005102697095800303`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.5109017043724199`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.41478306369780016`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005102697095800303`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.23732997241567305`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.26418934582240033`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07152933600400721`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.17952369064180212`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1549653768078368`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18273705900322695`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.190875862731755`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.0027482314506416528`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.009264830602788132`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{"0.9330874190165259`", ",", "0.311926577415913`", ",", 
       RowBox[{"-", "0.003468460579682224`"}], ",", "0.0015499725853009494`", 
       ",", "0.0014001532429723446`"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tachyon", "=", 
     RowBox[{"{", 
      RowBox[{"0.34755805807530504`", ",", "0.9368437033565893`", ",", 
       RowBox[{"-", "0.01132209005972515`"}], ",", 
       RowBox[{"-", "0.037404304895469954`"}], ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "5.048280164135875`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, {3.850374924085742*^9, 3.8503749484897976`*^9}, 
   3.857618342336946*^9, 3.857704576361027*^9, 
   3.8587654776887417`*^9},ExpressionUUID->"d880b80d-e707-4306-8b56-\
6a05964f6751"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", 
    RowBox[{"6.92", "*"}], "0"]}],
  FontSize->
   12]],ExpressionUUID->"edf55569-a99b-47ba-a477-8bd39d6204e0"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.850374775139514*^9, 
   3.850374778167009*^9}, {3.850374937575607*^9, 3.850374941646154*^9}, {
   3.856255164277958*^9, 3.856255173305079*^9}, {3.858765926528192*^9, 
   3.858765932847827*^9}},ExpressionUUID->"1a198760-73ab-4dbc-b4cb-\
6204b49b9ff4"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"a1fb6a08-99bc-434d-bba3-\
7cfa8a0f5490"],

Cell[TextData[StyleBox["Minkowski Solutions",
 FontSize->16]], "Text",
 CellChangeTimes->{{3.847448161053598*^9, 3.847448212106049*^9}, {
  3.84744845351523*^9, 3.847448504715785*^9}, {3.847726269021222*^9, 
  3.847726277660006*^9}, {3.848069333488532*^9, 3.8480693334885817`*^9}, {
  3.8503678146010504`*^9, 3.8503678210028963`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"d8c27d9e-b5d2-4ef3-8938-335d7262a385"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["s", "555", "0"], TraditionalForm]],ExpressionUUID->
  "e99c544f-6700-434b-af59-c76bdc2f281e"],
 Cell[BoxData[
  StyleBox[
   RowBox[{"  ", 
    RowBox[{"with", "  ", 
     SubscriptBox[
      StyleBox["O",
       FontSize->12], "p"], " ", "along"}]}],
   FontSize->12]],ExpressionUUID->"d6c16137-0882-4b82-b452-23e29af390a8"],
 " ",
 Cell[BoxData[
  StyleBox[
   RowBox[{"{", 
    RowBox[{"12", ",", "34", ",", "56"}], "}"}],
   FontSize->12]],ExpressionUUID->"fad4e0f1-ceb2-4af8-88e6-67fd58a0c96f"]
}], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.8503668557785516`*^9, 
  3.8503668568073273`*^9}, {3.8503678168902116`*^9, 3.8503678179665713`*^9}, {
  3.850371482069206*^9, 3.850371500371504*^9}, {3.8503749965357003`*^9, 
  3.8503750230638466`*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"d2bfde9f-81d0-4201-ae20-c5f7c62d3fdb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "555", "0"],
     TraditionalForm], "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.0053034992450935875`"}],
        ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.03669787376815531`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0.23828810841610304`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.07946581649447777`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10085348641228817`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0839973693831425`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02979680851091407`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.052531300689882286`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.04773095306642883`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06973748179214126`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012310223771014152`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.0030389658379588575`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.0013337954278638082`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.004840110350282052`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.008968637545941719`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0020840520179511925`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.002411556849393983`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.00016488488678334791`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005716586291948246`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.030623135174320824`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.032105226450869516`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.020769389417330482`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.003183761901102158`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.023694448473353783`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.03218629746276124`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.009316923065828235`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.020988546057759943`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07330343610194177`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09141344998098114`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1130334284549119`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.04588746892885368`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0028901747393461066`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07715973206836761`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.06010761903494344`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11055763537885772`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.017241144491086404`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.052927982762258276`", ",", "0.0021215074213007143`", ",", 
       "0.000052909600867353734`", ",", "0"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.850375110727604*^9, 3.8503751497390947`*^9, {
   3.850375311601688*^9, 3.8503753135314164`*^9}, {3.8576183642840767`*^9, 
   3.857618370410798*^9}},ExpressionUUID->"44d0a94e-21dd-490a-8bc8-\
f8e330de9918"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", "3", ")"}]}], "\[CirclePlus]", " ", 
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"0429cf08-b48c-4885-9013-1ae90d3792e8"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.850374775139514*^9, 
   3.850374778167009*^9}, {3.8503753067427793`*^9, 
   3.8503753083120527`*^9}},ExpressionUUID->"2f1b7599-f47f-44b5-911f-\
0e06044205e9"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"36203093-8688-402c-ac6a-\
9a99b37ab370"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "555", "0"],
     TraditionalForm], "2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.010289556916098784`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0.4081913649379729`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.2596333299910195`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.1768997877947131`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.31373274924885414`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18934728874485585`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.25150731588308667`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.1944183161604398`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.15194375535645543`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6420199653839765`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.1374360138819155`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07613459381061521`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19357413545152308`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.5529857858238567`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.08484373604678581`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07148646911863563`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0021672182790744505`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.23604750053290838`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.11649181733515614`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.8312704426520791`", ",", "0.07300986921825106`", ",", 
       "0.0680318941563289`", ",", "0"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.850375226573608*^9, {3.850375329793743*^9, 
   3.8503753310890636`*^9}, {3.8576183878504086`*^9, 
   3.857618394739599*^9}},ExpressionUUID->"dfc001fe-efed-43c9-bc28-\
75ab7bd78fc8"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.89", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Nu]", "0"], ",", "s"}]]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], " ", "=", "0.55406"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"s", "=", "0.150218"}],
  FontSize->
   12]}],ExpressionUUID->"8293df55-2927-41e5-84a3-bf7cd3ee391b"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.850374775139514*^9, 
   3.850374778167009*^9}, {3.8503753263801193`*^9, 3.8503753272640543`*^9}, {
   3.8553089481714525`*^9, 3.855308984954729*^9}, {3.855309026412121*^9, 
   3.8553090576621265`*^9}, {3.856256388392529*^9, 
   3.856256401329296*^9}},ExpressionUUID->"7ac22816-86a2-4740-a5d8-\
ca8b1feeb04b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"2a745af7-1b08-4401-bcf9-\
07a85486cd65"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "555", "0"],
     TraditionalForm], "3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.4501591809563163`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0.2758047787734862`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15406913604574402`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.44153901444027255`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.21175997150324566`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.15532023200195924`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.40512472945751454`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.010458390724648476`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.12269390309851828`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.15526951381718335`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00963519514037353`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2485158461294534`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22339369029369435`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12859953281282505`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1009446790585072`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13870758832526964`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.14383032997748357`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.21630304547608434`", ",", "0.09885249828292882`", ",", 
       "0.0459674631289144`", ",", "0"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.8503752377826777`*^9, {3.8503753430808372`*^9, 
   3.850375344195326*^9}, {3.8576184038696704`*^9, 
   3.857618432075238*^9}},ExpressionUUID->"c9f31694-1db1-4583-a303-\
2e851003c711"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.89", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Nu]", "0"], ",", "s"}]]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], " ", "=", "0.168965"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"s", "=", 
   RowBox[{"-", "0.124044"}]}],
  FontSize->
   12]}],ExpressionUUID->"eaf67eb2-1d60-4a45-9758-2707c04d576a"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.850374775139514*^9, 
   3.850374778167009*^9}, {3.8503753263801193`*^9, 3.8503753272640543`*^9}, {
   3.8553100028401604`*^9, 3.8553100181375117`*^9}, {3.856256431679521*^9, 
   3.856256441596321*^9}},ExpressionUUID->"7719d805-db83-4d8d-87d5-\
e3f9841c6efe"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"06f3c17e-c121-4866-81f4-\
8d16d89dc65b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "555", "0"],
     TraditionalForm], "4"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.11111055449719481`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0.4669161462679055`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11300922370463302`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.3473343737049242`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.30083329135423215`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.045328552173150946`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.27659814146417666`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17052034069215458`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.27582287017064694`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.25716018347370234`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.21512346223380652`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.12778942720331668`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1230538943257133`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14058921037107988`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20715156463282933`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.11298379931422765`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0.27830609156395736`", ",", "0.07781935771131883`", ",", 
       "0.032095484269058915`", ",", "0"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.850375257421508*^9, {3.850375360422484*^9, 
   3.85037536165166*^9}, {3.857618458520243*^9, 
   3.857618463074846*^9}},ExpressionUUID->"8ff4f488-f1dc-43c5-b2f1-\
1721a2a9a469"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   SubsuperscriptBox["g", "6.88", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Mu]", "0"], ",", 
     SubscriptBox["\[Nu]", "0"]}]]}],
  FontFamily->"Source Code Pro",
  FontSize->12,
  FontWeight->"Regular"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Mu]", "0"], "=", "0.0894053"}],
  FontFamily->"Source Code Pro",
  FontSize->12,
  FontWeight->"Regular"], "\n", 
 StyleBox[
  RowBox[{
   SubscriptBox["\[Nu]", "0"], "=", 
   RowBox[{"-", "0.21785122622173336`"}]}],
  FontFamily->"Source Code Pro",
  FontSize->12,
  FontWeight->
   "Regular"]}],ExpressionUUID->"2b72236d-facb-457e-84ac-7a45c2952816"]], \
"Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.850374775139514*^9, 
   3.850374778167009*^9}, {3.8503753263801193`*^9, 3.8503753574747653`*^9}, {
   3.8557478984670706`*^9, 3.855747903952596*^9}, {3.8557485239028215`*^9, 
   3.8557485340471773`*^9}, {3.856256550323739*^9, 
   3.856256564876782*^9}},ExpressionUUID->"7e630281-2da2-4f46-8535-\
03bcef507e6f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"779a92eb-44b2-4d5f-9ad7-\
b53032e3e440"],

Cell[TextData[Cell[BoxData[
 RowBox[{
  RowBox[{
   FormBox[
    SubsuperscriptBox["m", "46", "0"],
    TraditionalForm], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox["with",
    FontSize->12], 
   StyleBox["  ",
    FontSize->12], 
   StyleBox[
    SubscriptBox[
     StyleBox["O",
      FontSize->12], "p"],
    FontSize->12], 
   StyleBox[" ",
    FontSize->12], 
   StyleBox["along",
    FontSize->12], 
   StyleBox[
    RowBox[{"{", 
     RowBox[{"4", ",", "123"}], "}"}],
    FontSize->12]}], 
  StyleBox[",",
   FontSize->12], 
  StyleBox[" ",
   FontSize->12], 
  StyleBox[
   RowBox[{
    SubscriptBox["D", "p"], "along", 
    RowBox[{"{", "156", "}"}]}],
   FontSize->
    12]}]],ExpressionUUID->"6bc9e31f-fdd3-4b61-8596-8abac10e74a4"]], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
  3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
  3.848123081368211*^9, 3.848123134943726*^9}, {3.848148249821974*^9, 
  3.8481482778962927`*^9}, {3.850366738175041*^9, 3.8503667390412054`*^9}, {
  3.8503677784098983`*^9, 3.8503678020350914`*^9}, {3.8507901821449738`*^9, 
  3.850790186819583*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"f365dae4-a186-4efc-b67c-ab7fbefe6562"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "46", "0"],
     TraditionalForm], "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00371529545884289`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0017274306587927505`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0008979327176918512`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.00041749479234076334`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.0874411666897655`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04065586542276021`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.019306196847684`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.47392752329864957`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07312911133627192`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.8524698283074348`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.040618308088893676`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4734897155177554`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.01992899649677558`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.3307577325628568`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.010943166700333122`"}],
        ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0.09936136260946903`"}], 
       ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13173938907637697`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.38653707144079785`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04989201597679892`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.054593648180967055`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.06314221217398928`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.09964962569923465`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.30783294747655066`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3906561545381873`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "2.167630977015344`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.009499540363501625`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.015367894124910353`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "3.3630964188606067`", ",", "0.45394145643644235`", ",", 
       "0.06772893355108262`", ",", "9.163840658117916`*^-6", ",", "0"}], 
      "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8503609233737993`*^9, 3.8503610229299517`*^9}, {
   3.850535790239175*^9, 3.850535835867353*^9}, {3.850666542587998*^9, 
   3.8506665704754267`*^9}, {3.850750822761922*^9, 3.850750843571836*^9}, 
   3.850750888347535*^9, 3.8507509802016172`*^9, {3.850790327285898*^9, 
   3.8507903333548937`*^9}, {3.850790445018655*^9, 3.850790448129796*^9}, {
   3.857618474148629*^9, 
   3.8576184804895773`*^9}},ExpressionUUID->"cb3e223b-f25d-4ab1-b8bd-\
5d3ebeaace37"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontColor->GrayLevel[0]]],
 FontSize->12,ExpressionUUID->"36c49667-28c7-48b1-9664-101f2d259751"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.847912637548072*^9, 
   3.847912638776333*^9}, {3.848068599025372*^9, 3.8480686246690063`*^9}, {
   3.848069374043377*^9, 3.848069374043436*^9}, {3.848114934657607*^9, 
   3.848114934657786*^9}, 3.848122143674691*^9, {3.848338222316619*^9, 
   3.84833822654152*^9}, {3.848671349780314*^9, 3.848671386583844*^9}, {
   3.848718099596821*^9, 3.848718102483296*^9}, {3.848718520433675*^9, 
   3.848718527499445*^9}, {3.84871913408936*^9, 3.848719151139646*^9}, {
   3.848719972444148*^9, 3.848719972960313*^9}, {3.8487214079879217`*^9, 
   3.848721409120356*^9}, {3.8487218459185877`*^9, 3.8487218600319223`*^9}, {
   3.848723539708948*^9, 3.848723540746011*^9}, {3.848726124350968*^9, 
   3.848726125822248*^9}, {3.8487262018958893`*^9, 3.848726206489005*^9}, {
   3.848727109548196*^9, 3.848727145475136*^9}, {3.848727280122061*^9, 
   3.8487273093757553`*^9}, {3.8487274293470907`*^9, 3.848727430023076*^9}, {
   3.850666851335676*^9, 3.8506668831573343`*^9}, {3.850666915487853*^9, 
   3.850666934287044*^9}, {3.850667204496763*^9, 3.850667205374922*^9}, {
   3.850667265615485*^9, 3.8506672657707043`*^9}, {3.850667363084331*^9, 
   3.8506673762796803`*^9}, {3.8506682173549128`*^9, 
   3.8506682203903427`*^9}, {3.85066997652627*^9, 3.8506700176750526`*^9}, {
   3.850750799596353*^9, 3.8507507995967484`*^9}, 3.8507508353309507`*^9, {
   3.850790347067752*^9, 
   3.850790377342079*^9}},ExpressionUUID->"5762dc0b-fb76-4182-91de-\
254687a32a68"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"64719350-5596-42b1-8929-\
a2f027159549"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "46", "0"],
     TraditionalForm], "2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.2622847515636545`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4039657127209818`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3018825251108586`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.18216757735503075`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2039052931590229`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3193325235165167`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.15688191102695184`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11037945938669096`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2372939366256514`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00579508071848138`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07303524532634138`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11108331739608046`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.07121442159935243`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.03355777959907293`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08677347122614529`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.13033378563851641`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.593460237405804`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2589091652602615`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.02389650515325302`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.5260837246733949`", ",", "0.07707882963580455`", ",", 
       "0.02122620657756332`", ",", "0", ",", "0"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8503609233737993`*^9, 3.850361063981639*^9}, {
   3.850535741189987*^9, 3.850535778495727*^9}, {3.850535966315648*^9, 
   3.850536011660675*^9}, {3.8505360947435503`*^9, 3.850536094947524*^9}, {
   3.8506665564583273`*^9, 3.8506665627938223`*^9}, 3.850750837968316*^9, 
   3.850750985066657*^9, {3.850751023971298*^9, 3.850751042210937*^9}, {
   3.85079039057793*^9, 3.85079040111928*^9}, {3.850790456590168*^9, 
   3.850790459837109*^9}, {3.8576184963287535`*^9, 
   3.8576185035482597`*^9}},ExpressionUUID->"2eab81d9-502f-4373-b6b0-\
b9b628f72a0a"],

Cell[TextData[Cell[BoxData[{
 RowBox[{"algebra", "=", 
  RowBox[{
   SubsuperscriptBox["g", "5.17", 
    RowBox[{"q", ",", 
     RowBox[{"-", "q"}], ",", "r"}]], "\[CirclePlus]", 
   RowBox[{"u", 
    RowBox[{"(", "1", ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"r", "=", "0.306348"}], "\[IndentingNewLine]", 
 RowBox[{"q", "=", "0"}]}],
 FontSize->12,
 FontColor->GrayLevel[
  0],ExpressionUUID->"b301288e-0aee-44a9-b472-5908e3ab9470"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.847912637548072*^9, 
   3.847912638776333*^9}, {3.848068599025372*^9, 3.8480686246690063`*^9}, {
   3.848069374043377*^9, 3.848069374043436*^9}, {3.848114934657607*^9, 
   3.848114934657786*^9}, 3.848122143674691*^9, {3.848338222316619*^9, 
   3.84833822654152*^9}, {3.848671349780314*^9, 3.848671386583844*^9}, {
   3.848718099596821*^9, 3.848718102483296*^9}, {3.848718520433675*^9, 
   3.848718527499445*^9}, {3.84871913408936*^9, 3.848719151139646*^9}, {
   3.848719972444148*^9, 3.848719972960313*^9}, {3.8487214079879217`*^9, 
   3.848721409120356*^9}, {3.8487218459185877`*^9, 3.8487218600319223`*^9}, {
   3.848723539708948*^9, 3.848723540746011*^9}, {3.848726124350968*^9, 
   3.848726125822248*^9}, {3.8487262018958893`*^9, 3.848726206489005*^9}, {
   3.848727109548196*^9, 3.848727145475136*^9}, {3.848727280122061*^9, 
   3.8487273093757553`*^9}, {3.8487274293470907`*^9, 3.848727430023076*^9}, {
   3.850666851335676*^9, 3.8506668831573343`*^9}, {3.850666915487853*^9, 
   3.850666934287044*^9}, {3.850667204496763*^9, 3.850667205374922*^9}, {
   3.850667265615485*^9, 3.8506672657707043`*^9}, {3.850667363084331*^9, 
   3.8506673762796803`*^9}, {3.8506682173549128`*^9, 
   3.8506682203903427`*^9}, {3.8506683583517647`*^9, 3.850668392204459*^9}, {
   3.8506690631044827`*^9, 3.8506690806074944`*^9}, {3.850669161937299*^9, 
   3.850669167612384*^9}, {3.850751201398378*^9, 3.850751204280939*^9}, {
   3.850751515288475*^9, 3.850751529841756*^9}, {3.850790406997282*^9, 
   3.8507904108008327`*^9}, {3.850791403376466*^9, 3.850791403675111*^9}, {
   3.856255195598057*^9, 3.856255200179915*^9}, {3.856256588659462*^9, 
   3.856256595207773*^9}, {3.856257532733996*^9, 
   3.8562575348484573`*^9}},ExpressionUUID->"04a31348-a181-4e3e-9b88-\
458cd4ece05c"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"6631c085-0750-4d3e-94c6-\
6ca5c6600d64"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["m", "466", "0"], TraditionalForm]],ExpressionUUID->
  "2031caaf-a2c4-4614-8c77-e9514a680fd2"],
 Cell[BoxData[
  StyleBox[
   RowBox[{"  ", 
    RowBox[{"with", "  ", 
     SubscriptBox[
      StyleBox["O",
       FontSize->12], "p"], " ", "along"}]}],
   FontSize->12]],ExpressionUUID->"6ed07873-92b8-42c6-ab8f-a4cd32cdbc54"],
 " ",
 Cell[BoxData[
  StyleBox[
   RowBox[{"{", 
    RowBox[{"4", ",", "123", ",", "156"}], "}"}],
   FontSize->12]],ExpressionUUID->"9bff7790-1fb5-4c40-b816-6649c9f2b23d"]
}], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
  3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
  3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
  3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
  3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
  3.848115924389134*^9, 3.8481159987560263`*^9}, {3.8503668557785516`*^9, 
  3.8503668568073273`*^9}, {3.8503678168902116`*^9, 3.8503678179665713`*^9}, {
  3.850371482069206*^9, 3.850371500371504*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"df73e419-9295-4a71-8530-f42119559be1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "466", "0"],
     TraditionalForm], "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05150969031997307`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.014679900763693712`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.24009328973209473`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11041004991474852`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.09822256637066276`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.33923378868368853`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.1416225984875628`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17513505857150463`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.2357536958902065`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.058553372293671864`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07524047934664889`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0.14099595999564513`"}], 
       ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.07673227764998287`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.13385576856544795`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06478618048478575`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.06320183644309825`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.159984652615941`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.17570072805397718`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0.5435672653934824`"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.02627618123853609`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.26971650351351495`", ",", "0.07472896286529074`", ",", 
       "0.020261156796833362`", ",", "0", ",", "0"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.847726360442397*^9, 3.847726362896624*^9}, 
   3.847728612484763*^9, {3.847728775158839*^9, 3.847728814331065*^9}, 
   3.847728958863415*^9, {3.8477297589787273`*^9, 3.847729795293233*^9}, 
   3.8479103910794573`*^9, {3.847982412836089*^9, 3.847982412992037*^9}, 
   3.848046914437193*^9, 3.848048741518918*^9, 3.848115821361498*^9, {
   3.848116036481268*^9, 3.848116084526188*^9}, {3.8481204576926527`*^9, 
   3.84812048919263*^9}, {3.848122070111305*^9, 3.84812210257332*^9}, {
   3.848128408223566*^9, 3.8481284086654654`*^9}, {3.848150697371167*^9, 
   3.848150752852614*^9}, 3.848174564109913*^9, {3.848336737959281*^9, 
   3.848336741389832*^9}, 3.848337082797819*^9, {3.848337839100581*^9, 
   3.848337842573717*^9}, {3.848371897085227*^9, 3.848371898576159*^9}, {
   3.8503668691165743`*^9, 3.8503668757539444`*^9}, {3.8576185177892327`*^9, 
   3.8576185211738696`*^9}},ExpressionUUID->"40793528-eafb-4148-b8ac-\
24110b3da028"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "5.13", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", "q"}]}], ",", "q", ",", "r"}]], "\[CirclePlus]", 
    RowBox[{"u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"r", "=", 
   RowBox[{"-", "8.353308054213342`"}]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"q", "=", "0"}],
  FontSize->
   12]}],ExpressionUUID->"ad190a06-5a74-4327-ad67-7576cb9c0baa"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, 3.848122113171996*^9, {3.848335378961095*^9, 
   3.848335382745606*^9}, {3.848337791234833*^9, 3.848337820528105*^9}, {
   3.8503668803704147`*^9, 3.8503668873042555`*^9}, {3.856255210495624*^9, 
   3.8562552160838737`*^9}},ExpressionUUID->"335dd62e-0ec6-495d-b0bb-\
61358e13ca90"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"17a6ad08-6fe7-4bd6-aed4-\
ba24b0319219"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "466", "0"],
     TraditionalForm], "2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11340371553809979`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.12142558016352542`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0016849855242049492`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10207140857405671`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09093020082942177`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.17684402271125582`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.33282531672629756`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04542037171552103`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07320361044165268`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.09562601923986387`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2544823007206421`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0019211722640953665`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.009945465000224335`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.008763920735022603`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.000016316438437870855`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.0008970487490747275`"}],
        ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.12343411431504404`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0.6770286646883313`"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.039542467883806234`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.23512913000381225`", ",", "0.03447974534194928`", ",", 
       "0.0002386771741992216`", ",", "0", ",", "0"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8477263553215857`*^9, 3.847726357857855*^9}, 
   3.847728954607499*^9, {3.847773109714028*^9, 3.8477731482431393`*^9}, 
   3.847910385352582*^9, {3.847982415423024*^9, 3.8479824155417213`*^9}, {
   3.848116060215312*^9, 3.848116060990219*^9}, {3.848116450030993*^9, 
   3.84811645189874*^9}, 3.848120536274152*^9, {3.848121018268605*^9, 
   3.848121059520936*^9}, 3.848121704720562*^9, {3.848128415729553*^9, 
   3.848128416085061*^9}, {3.848150860702437*^9, 3.848150902759728*^9}, {
   3.848174551758688*^9, 3.8481745611453238`*^9}, {3.8483367637773*^9, 
   3.848336766821363*^9}, {3.848337969169384*^9, 3.848337971258841*^9}, {
   3.848371891934935*^9, 3.848371893349568*^9}, {3.8503668952638597`*^9, 
   3.8503669002919717`*^9}, 3.8503720195498767`*^9, {3.85761853227087*^9, 
   3.8576185410479345`*^9}},ExpressionUUID->"3d9b6c5d-7da4-4058-aa9a-\
4b21623cbe2b"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "5.13", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", "q"}]}], ",", "q", ",", "r"}]], "\[CirclePlus]", 
    RowBox[{"u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"r", "=", "2.6137955689163923`"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"q", "=", "0"}],
  FontSize->
   12]}],ExpressionUUID->"d412c2d6-e3fb-46aa-ab4c-7ef00013d297"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.848046831565507*^9, 
   3.848046850098209*^9}, 3.84804875349072*^9, 3.848122117078679*^9, {
   3.8483379494495497`*^9, 3.848337963769195*^9}, {3.8503669063442063`*^9, 
   3.850366912414708*^9}, {3.8562552195952587`*^9, 
   3.856255236692078*^9}},ExpressionUUID->"280f549d-4d54-4f38-b248-\
84e2c9896a52"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"7efa28c0-5c08-4efa-95ec-\
08c5933a0082"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "466", "0"],
     TraditionalForm], "3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.006707703229281766`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.02951473319491542`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.1012346779434922`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.011583898724492909`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.008788428369989684`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.10755298252743616`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.04872061316529716`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.026564842938669155`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.09097076385928743`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.016575815133486393`"}],
        ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0.008474269253468903`"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.009371833646099042`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08688781569126074`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01056320974092598`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.03874452590759726`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.008932575689858176`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        "0.015045994766255177`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.0004366727911711988`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.026127193814467216`", ",", "0.015642099506432083`", ",", 
       "0.0006248916619634148`", ",", "0", ",", "0"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8477263716797867`*^9, 3.847726373726739*^9}, 
   3.847773213338451*^9, {3.847774464316347*^9, 3.847774472512782*^9}, {
   3.847782345402663*^9, 3.847782371621253*^9}, 3.84791037520439*^9, {
   3.8479824215105143`*^9, 3.84798242166256*^9}, {3.8481160632445097`*^9, 
   3.848116063598929*^9}, {3.848121259933379*^9, 3.848121288368204*^9}, 
   3.848121692974883*^9, {3.84812842149728*^9, 3.848128421780466*^9}, {
   3.84815095462676*^9, 3.848150986549814*^9}, {3.848174547958432*^9, 
   3.848174558531114*^9}, {3.84833678518755*^9, 3.8483367953840322`*^9}, {
   3.8483381064966908`*^9, 3.848338109594872*^9}, {3.8483718859538803`*^9, 
   3.84837188753344*^9}, {3.850366917775906*^9, 3.8503669250161495`*^9}, 
   3.850372026021331*^9, {3.857618549545356*^9, 
   3.85761855932084*^9}},ExpressionUUID->"7df035a4-03c5-41d0-aeb4-\
59d800133cb2"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "5.17", 
     RowBox[{"q", ",", 
      RowBox[{"-", "q"}], ",", "r"}]], "\[CirclePlus]", 
    RowBox[{"u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"r", "=", "0.35808754793861297`"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"q", "=", "0"}],
  FontSize->
   12]}],ExpressionUUID->"142443ac-6523-4d9f-bb85-8659f3247528"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.848048863084689*^9, 
   3.84804890727322*^9}, 3.84812212651383*^9, {3.848337985978702*^9, 
   3.8483379984856577`*^9}, {3.850366929267289*^9, 3.8503669357352347`*^9}, {
   3.8562552669821377`*^9, 
   3.85625527534848*^9}},ExpressionUUID->"7d87306d-2277-4d2d-87cb-\
891fc38de50f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"32032fec-d79b-47fa-88f3-\
bc1266313d5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "466", "0"],
     TraditionalForm], "4"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.052342316404958136`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.22423174578923538`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.14330077891947116`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14453880725016`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.012182279891344287`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0721319902153407`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.18884555914778905`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.11872405033329299`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1647739207854447`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0621975756153287`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.04968325521432325`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011536692298862448`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.00517446885864166`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.0683094284026596`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.03647237127278666`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.569020537599614`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.05464265633580405`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.03674127723312929`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.17069157265010287`", ",", "0.012707445582017368`", ",", 
       "0.004470090645581291`", ",", "0", ",", "0"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8478803748140707`*^9, 3.847880434050363*^9}, 
   3.8479074497288733`*^9, 3.847910377587812*^9, {3.847982426473445*^9, 
   3.847982426578226*^9}, {3.8481160661554003`*^9, 3.8481160664941273`*^9}, {
   3.848116668707967*^9, 3.848116707933235*^9}, {3.8481213473331223`*^9, 
   3.848121358395247*^9}, 3.848121417161743*^9, 3.848121689685149*^9, {
   3.8481284264247932`*^9, 3.8481284267652063`*^9}, {3.848151069399662*^9, 
   3.848151107784552*^9}, 3.848174541732377*^9, {3.848336812335376*^9, 
   3.848336815852687*^9}, {3.848338241602013*^9, 3.8483382435017557`*^9}, {
   3.8483718502250853`*^9, 3.848371882698238*^9}, {3.8503669409325647`*^9, 
   3.8503669445637183`*^9}, 3.850372042266214*^9, {3.857618570730575*^9, 
   3.857618580490424*^9}},ExpressionUUID->"b7e7d5a8-4f5a-4cd8-9fdc-\
afafe646209d"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "5.14", "0"], "\[CirclePlus]", 
    RowBox[{"u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"e05cdcd6-6052-4739-80aa-42cab591aa9d"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
  3.847907478394533*^9, 3.847907506879902*^9}, {3.848069378495433*^9, 
  3.848069379215437*^9}, {3.8483381833950987`*^9, 3.848338192306548*^9}, {
  3.8503669512577343`*^9, 
  3.8503669598731346`*^9}},ExpressionUUID->"9a26fd51-0e3c-4d56-9012-\
de9298995d33"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"fc216609-630e-46f7-a08c-\
7fbcab39b577"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "466", "0"],
     TraditionalForm], "5"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.04351295117110134`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23362703027766432`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16787200664916663`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.11717406049159027`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02883602781683679`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.015351489105345149`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.08638444132496333`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.31325724950250244`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1933626642073063`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.20421464244659931`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15304137725278175`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20324475446577922`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014822761337827684`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.016713042896955743`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.29836294087881465`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.6541395738213183`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.5588550579340069`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07013890797016453`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.03490829642598872`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.320486036062895`", ",", "0.11059148880894693`", ",", 
       "0.007310091194177782`", ",", "0", ",", "0"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.847880546995071*^9, 3.847880592880583*^9}, 
   3.847899475176553*^9, 3.84790746160322*^9, 3.847910370662072*^9, {
   3.847982429941071*^9, 3.8479824302007227`*^9}, {3.848116068921339*^9, 
   3.848116069338092*^9}, {3.848121384122037*^9, 3.8481214129204807`*^9}, 
   3.848121685815683*^9, {3.848128436294612*^9, 3.848128436481464*^9}, {
   3.848151154086138*^9, 3.848151177307852*^9}, 3.8481745382622538`*^9, {
   3.848336836276764*^9, 3.84833683866131*^9}, {3.8483383323474503`*^9, 
   3.8483383345418386`*^9}, {3.848371876310582*^9, 3.848371877923328*^9}, {
   3.850366965005136*^9, 3.850366972376105*^9}, 3.8503720496703844`*^9, {
   3.857618587861477*^9, 
   3.8576185968621764`*^9}},ExpressionUUID->"b5b3e7ff-d613-45b5-b6b7-\
271687e2c88a"],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "5.17", 
     RowBox[{"q", ",", 
      RowBox[{"-", "q"}], ",", "r"}]], "\[CirclePlus]", 
    RowBox[{"u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"r", "=", "0.21962627727998105`"}],
  FontSize->12], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"q", "=", "0"}],
  FontSize->
   12]}],ExpressionUUID->"6c2a284b-d52e-4bd2-a526-1fa51ce97b4e"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
  3.847907478394533*^9, 3.847907506879902*^9}, {3.8480497355162907`*^9, 
  3.848049765179926*^9}, {3.848338201761075*^9, 3.848338208683138*^9}, {
  3.8503669758145747`*^9, 3.8503669807309613`*^9}, {3.856255280129271*^9, 
  3.8562552851532917`*^9}},ExpressionUUID->"3024ed9a-2acc-4e21-9570-\
a14430967a7f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"d69d223d-0ea4-490f-8cad-\
55ebc77e594a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "466", "0"],
     TraditionalForm], "6"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04818734069304502`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.11704203400404536`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.037856627169474584`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.023053448784101576`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.2614090093818909`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.03304081811862529`"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.17163387672017097`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.03010902264923647`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.032577153963022576`"}],
        ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3382226350347119`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08325389244452322`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.09880866126357563`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.09974899690704823`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.034276435072101576`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.13909549266539292`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.2192097954108133`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0.6068004537089271`"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.059000732079981466`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.21200541510025228`", ",", "0.035651406512809986`", ",", 
       "0.013394648709388867`", ",", "0", ",", "0"}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8478994646750307`*^9, 3.847899542441243*^9}, 
   3.84791036897206*^9, {3.847982432745338*^9, 3.84798243304834*^9}, {
   3.848116071962336*^9, 3.8481160723509083`*^9}, {3.848121530538727*^9, 
   3.848121553698296*^9}, 3.848121680181569*^9, {3.848128432162078*^9, 
   3.848128432377775*^9}, {3.8481512224357367`*^9, 3.848151258213737*^9}, 
   3.848174533724019*^9, {3.8483386218170633`*^9, 3.848338642450471*^9}, {
   3.848371861124773*^9, 3.8483718706663427`*^9}, {3.850366984630829*^9, 
   3.85036698837119*^9}, 3.8503720594567556`*^9, {3.8576186102203355`*^9, 
   3.8576186182207437`*^9}},ExpressionUUID->"5fbfa55c-fc47-404d-b7da-\
0cef1be368ea"],

Cell[TextData[Cell[BoxData[{
 RowBox[{"algebra", "=", 
  RowBox[{
   SubsuperscriptBox["g", "5.7", 
    RowBox[{"p", ",", "q", ",", "r"}]], "\[CirclePlus]", 
   RowBox[{"u", 
    RowBox[{"(", "1", ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"r", "=", 
  RowBox[{"-", "1.`"}]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", "0.391261"}], "\[IndentingNewLine]", 
 RowBox[{"q", "=", 
  RowBox[{"-", "0.39126126435375236`"}]}]}],
 FontSize->12,
 FontColor->GrayLevel[
  0],ExpressionUUID->"faaf491d-bdaa-4401-99fa-c0a390a8e92e"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.847912637548072*^9, 
   3.847912638776333*^9}, {3.848068599025372*^9, 3.8480686246690063`*^9}, {
   3.848069374043377*^9, 3.848069374043436*^9}, {3.848114934657607*^9, 
   3.848114934657786*^9}, 3.848122143674691*^9, {3.848338222316619*^9, 
   3.84833822654152*^9}, {3.8503669973632164`*^9, 3.8503669987967834`*^9}, 
   3.8503720680992393`*^9, {3.8558213070443363`*^9, 3.855821307369124*^9}, {
   3.855821345667384*^9, 3.8558213460296097`*^9}, {3.85582137823374*^9, 
   3.8558213951670094`*^9}, {3.855821425259603*^9, 3.85582142596245*^9}, {
   3.8558214708846292`*^9, 3.855821471699072*^9}, {3.855836636501966*^9, 
   3.855836661766232*^9}, {3.85625529804311*^9, 
   3.856255307302891*^9}},ExpressionUUID->"91152312-ca94-4b36-82b1-\
e07545b01e47"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"7b79ca64-e9df-4411-99de-\
5e41713fe012"],

Cell[TextData[StyleBox["AdS Solutions",
 FontSize->16]], "Text",
 CellChangeTimes->{{3.847448161053598*^9, 3.847448212106049*^9}, {
  3.84744845351523*^9, 3.847448504715785*^9}, {3.848069327804099*^9, 
  3.848069327804167*^9}, {3.850371529573604*^9, 3.8503715352983017`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"adb19d0e-a970-4e5a-b152-3e6274e64456"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["s", "55", "-"], TraditionalForm]],
  FontWeight->"Plain",ExpressionUUID->"c3088c09-b8bc-4f03-a889-046115b65975"],
 Cell[BoxData[
  StyleBox[
   RowBox[{"  ", 
    RowBox[{"with", "  ", 
     SubscriptBox[
      StyleBox["O",
       FontSize->12], "p"], " ", "along", 
     RowBox[{"{", 
      RowBox[{"12", ",", "34"}], "}"}]}]}],
   FontSize->12]],ExpressionUUID->"198cc17b-5d7c-4a48-9927-e3be5538d6e8"]
}], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
   3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
   3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
   3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
   3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
   3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
   3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
   3.848123081368211*^9, 3.848123134943726*^9}, {3.848152029476047*^9, 
   3.848152029710196*^9}, {3.850367015545332*^9, 3.850367016274686*^9}, 
   3.8503715315353394`*^9, {3.850371574365838*^9, 3.8503715916312513`*^9}, {
   3.850375512510561*^9, 3.850375532786422*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"f9f00a40-2fa5-4bdc-ac85-e507729068d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "55", "-"],
     TraditionalForm], "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.6538513767506993`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.06779268618043902`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.0112268216827525`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07006921113890935`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.16615983578874427`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.17836791932470406`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.11968758681798296`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23830294602684018`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0758013663392108`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07751194727217434`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006006324406904087`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07996764260160548`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.06445893304527843`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.005640545719205444`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.06932207680013619`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17183599222980364`"}]}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", 
        RowBox[{"-", "0.008644991113137355`"}]}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", 
        RowBox[{"-", "0.0013851415207709287`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.277552078955126`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00737784801755925`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2533636783473596`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03944388836550269`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.054799468645079084`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.057591099257164775`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.059282607732150765`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.002298845659844283`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.0028895808343484667`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004476623946158627`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.0019835010377965675`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02097799840885336`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.01674097768950842`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.007594397266617124`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014713255711121994`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.020747934583285152`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14682181765507504`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.136786996625693`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.0931151647015824`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.08675102871808045`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.023524488704223773`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.021916662035647946`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.014919353779969509`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.013899661697095937`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"-", "0.033560846976485675`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.0073161940863603475`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.19853621259881143`", ",", "0.060726371716937885`", ",", 
       "0.041469795193146884`", ",", 
       RowBox[{"-", "0.0065318154205782795`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", "0.778504240391172`"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.8503756264719105`*^9, {3.8503757547603936`*^9, 
   3.8503757553072767`*^9}, 
   3.8587654780587234`*^9},ExpressionUUID->"c84c1953-6f2d-4109-ad4f-\
0533a8f565d3"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    StyleBox[
     RowBox[{"so", 
      RowBox[{"(", "3", ")"}]}],
     FontSize->12], 
    StyleBox["\[CirclePlus]",
     FontSize->12], 
    StyleBox[" ",
     FontSize->12], 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"7f290eda-c615-4799-8299-982a50454a99"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.850374775139514*^9, 
   3.850374778167009*^9}, {3.8503757367761755`*^9, 3.850375745836201*^9}, {
   3.856256650898851*^9, 
   3.856256662884121*^9}},ExpressionUUID->"7d90c461-0916-4c45-adf8-\
435614f26471"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"1450b318-3865-4776-9e62-\
f494c63a750f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "55", "-"],
     TraditionalForm], "2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.2865304435197869`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.19464987728282399`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.030440660629319615`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18245470486695797`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.12869531156140188`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.047984633816655554`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.09542985643501409`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04968458011585445`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.16944383341721056`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0451249475492741`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.013663477147174832`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08606894848632593`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08724344233706656`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0012478610101547408`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15281298998399154`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.13141358424492575`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09577527830465263`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.08236323761080906`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.06763823535956463`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.011931728852925953`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10791929990177757`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01903751358355789`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.07865245470568707`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.013874693184652535`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12549289321744148`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.022137584856846124`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.020269768164300084`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06181482565863487`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.057794894627054116`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.07673855625124047`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09923049455990288`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.08533459726087114`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.014034545558999063`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012069196050348712`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"-", "0.015207529889214803`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.017287065233061984`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.07002124276077698`", ",", "0.04465716536543753`", ",", 
       "0.027382938522187844`", ",", "0.015207524446074037`"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.9999985683037846`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.850375646371217*^9, {3.850375783567569*^9, 
   3.8503757844861717`*^9}, 
   3.858765478398749*^9},ExpressionUUID->"835345ed-ac98-42ca-a0fe-\
d35cf6cd0edd"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.5", "0"], " ", "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"2335e90e-2f40-4b58-b96e-d01642336517"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.850374775139514*^9, 
   3.850374778167009*^9}, {3.8503753263801193`*^9, 3.8503753272640543`*^9}, 
   3.8557461788537817`*^9, {3.8562566774344463`*^9, 
   3.856256695134375*^9}},ExpressionUUID->"d90aa9bd-1d88-4d12-9cb5-\
b3c4a38ab000"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"83c98a8e-5919-4cb4-99ea-\
b99fa0c0372c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "55", "-"],
     TraditionalForm], "3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.39238309044535213`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.5567019317330262`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.09164160605197294`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.1908819423555236`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.21032996868469148`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.23535776192980548`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.010402708641347864`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004663422193746937`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20495228554064251`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09187790122761275`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.004037406752060122`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.16051757836519423`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1052602314880365`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0005259852834735672`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.31795821635585486`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0161385206129682`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.018777578028867703`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.0005251845032744703`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.3699524485995357`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.010347090165420568`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005744325459035366`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.00029156319937486536`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.08265977426323748`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.24410307890149358`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.20538404857288775`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.010424623522729664`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09272816599733409`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.004706578856499312`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"-", "0.036862186610940956`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.023797138598453282`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.20393060088267645`", ",", "0.11595962150760525`", ",", 
       "0.07440556392902883`", ",", "0.035475194385479594`"}], "}"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "3.849494308072369`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.8503756651089735`*^9, {3.850375797880674*^9, 
   3.850375798754901*^9}, 
   3.858765478688936*^9},ExpressionUUID->"3ab346d0-2b86-475a-be82-\
59a3abeb06ea"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.5", "0"], " ", "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"aa633f8f-8605-4b46-b855-d58ecba71e35"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.850374775139514*^9, 
   3.850374778167009*^9}, {3.8503753263801193`*^9, 3.8503753272640543`*^9}, 
   3.8557459465667224`*^9, {3.856256705959096*^9, 
   3.856256711547987*^9}},ExpressionUUID->"f6aa83e8-918b-46fb-8a64-\
9fa28449fa7a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"9ce94f38-4acd-48dc-a86c-\
b76effadf696"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["s", "55", "-"],
     TraditionalForm], "4"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.14257651607376665`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.5813492722935548`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.07516283471926073`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1116027789202075`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11823350100884734`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.26889538326952367`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19083846232310916`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.06535159670366845`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.007323583369131297`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15603205876659243`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0029353903804773176`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.004014594571970699`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.20098155325014833`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35081784424066637`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.021637240507542236`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.008858841991451514`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11713616921807758`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.1803260859398643`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.14363383578540798`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02752183041339265`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"-", "0.024424371722568186`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.023690591446757607`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.15904485174834104`", ",", "0.06720647440402842`", ",", 
       "0.039032298062659246`", ",", "0.015205022414042233`"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", 
     RowBox[{"-", "2.4901393717313898`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.850371727872639*^9, 3.8503756804266973`*^9, {3.850375809818206*^9, 
   3.8503758106448174`*^9}, 3.850375843903146*^9, 
   3.858765478959159*^9},ExpressionUUID->"60f65e82-d3ba-4d3b-abcd-\
d32d60eb40dd"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", "=", 
   RowBox[{
    SubsuperscriptBox["g", "3.5", "0"], " ", "\[CirclePlus]", " ", 
    SubsuperscriptBox["g", "3.5", "0"]}]}],
  FontSize->
   12]],ExpressionUUID->"526633d3-8714-4b5b-baa3-0a87dcb8bff1"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.84804569005173*^9, 
   3.848045694799303*^9}, {3.8480457438964033`*^9, 3.848045744676371*^9}, {
   3.8480457948478127`*^9, 3.8480458181552753`*^9}, {3.8480458682478*^9, 
   3.848045875053565*^9}, {3.848045967465096*^9, 3.8480459911244717`*^9}, {
   3.848046192816456*^9, 3.848046196475841*^9}, {3.8480487449659*^9, 
   3.848048747728916*^9}, {3.848049451058379*^9, 3.8480496522298403`*^9}, {
   3.848122526121348*^9, 3.848122530247388*^9}, {3.848122692126326*^9, 
   3.848122829244589*^9}, {3.848122913504578*^9, 3.848122914451199*^9}, 
   3.848122995195776*^9, {3.848224385811843*^9, 3.848224386912311*^9}, {
   3.8483310042735367`*^9, 3.84833100503494*^9}, {3.848332391207244*^9, 
   3.8483323936661787`*^9}, {3.848334617990532*^9, 3.848334619456403*^9}, {
   3.848334928401782*^9, 3.84833496332952*^9}, {3.848335002115855*^9, 
   3.8483350123957787`*^9}, {3.8483352639259043`*^9, 3.848335265284288*^9}, 
   3.8483370876208057`*^9, {3.848354002837535*^9, 3.848354003308303*^9}, {
   3.8483717511557827`*^9, 3.8483717519741364`*^9}, {3.850366842300541*^9, 
   3.8503668476262918`*^9}, 3.8503719350056114`*^9, {3.8503737304876614`*^9, 
   3.850373735060071*^9}, {3.850373823312403*^9, 3.8503738807112894`*^9}, {
   3.8503747228553333`*^9, 3.850374724925826*^9}, {3.850374775139514*^9, 
   3.850374778167009*^9}, {3.8503753263801193`*^9, 3.8503753272640543`*^9}, {
   3.855745743927652*^9, 3.855745748680416*^9}, {3.8562567224513597`*^9, 
   3.856256727310231*^9}},ExpressionUUID->"40b64b11-f64d-46c4-bc55-\
e8a76d7ff99f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"c00b5505-06bd-4706-ab07-\
50ada7e48fbd"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["m", "46", "-"], TraditionalForm]],
  FontWeight->"Plain",ExpressionUUID->"68530b56-4d00-4015-b63e-749b52388cd4"],
 Cell[BoxData[
  StyleBox[
   RowBox[{"  ", 
    RowBox[{
     RowBox[{"with", "  ", 
      SubscriptBox[
       StyleBox["O",
        FontSize->12], "p"], " ", "along", 
      RowBox[{"{", 
       RowBox[{"4", ",", "123"}], "}"}]}], ",", " ", 
     RowBox[{
      SubscriptBox["D", "p"], "along", 
      RowBox[{"{", "156", "}"}]}]}]}],
   FontSize->12]],ExpressionUUID->"a7af9422-a026-492f-927d-eb68d4630316"]
}], "Text",
 CellChangeTimes->{{3.816635301250209*^9, 3.816635309334457*^9}, {
   3.820140948210671*^9, 3.820140960609522*^9}, {3.822031302628622*^9, 
   3.822031308349625*^9}, {3.822126599075077*^9, 3.822126600216423*^9}, {
   3.8225639518505163`*^9, 3.8225639641974173`*^9}, {3.833382370964135*^9, 
   3.833382377071189*^9}, {3.848114700353372*^9, 3.8481147547770853`*^9}, {
   3.848115924389134*^9, 3.8481159987560263`*^9}, {3.848122263514677*^9, 
   3.848122290430304*^9}, {3.848123023879148*^9, 3.848123023879387*^9}, {
   3.848123081368211*^9, 3.848123134943726*^9}, {3.848152029476047*^9, 
   3.848152029710196*^9}, {3.850367015545332*^9, 3.850367016274686*^9}, 
   3.8503715315353394`*^9, {3.850371574365838*^9, 3.8503715916312513`*^9}},
 FontColor->GrayLevel[0],
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"8aad0a08-0627-4d9b-a4b2-b6f9e91f8e52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "46", "-"],
     TraditionalForm], "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04279424284157172`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.025141311481647815`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.019348530601576895`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011367123291965067`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00976866985850468`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005739023648187312`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.3733377470783643`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.21933325522085761`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.1658446308757331`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.09743253404066013`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1777695734966344`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07896905557556032`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05320384893308324`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02363429028145758`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04197805114331571`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.14026090964495713`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.06639946181732721`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.21751944034881635`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.011367912971640248`"}],
        ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011894682416856405`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11378907240624847`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19903131096898552`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.28462436566668214`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.2861981772585279`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07903276488381476`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10718751478717195`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07260759279861877`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.07768192049785297`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.21997047019189217`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1369281045656679`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "1.1970656994654247`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.07231152193835604`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.06297475961981411`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"-", "0.04816446678756764`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.02412001568712445`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.49918040758376836`", ",", "0.13391776770291172`", ",", 
       "0.06008547487287975`", ",", "0.05440684874316387`", ",", 
       RowBox[{"-", "0.015089050052700963`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", "1.2531271336815268`"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8474482460013533`*^9, 3.847448250313102*^9}, {
   3.847448426448992*^9, 3.847448446891395*^9}, {3.847643529518153*^9, 
   3.847643553732801*^9}, {3.8478168876351233`*^9, 3.847816956389143*^9}, {
   3.848114053874893*^9, 3.848114054805808*^9}, {3.848115066491961*^9, 
   3.848115104725963*^9}, {3.848115170664002*^9, 3.8481152216462383`*^9}, 
   3.84811526141343*^9, {3.848121644787135*^9, 3.8481216577468023`*^9}, {
   3.848128482405768*^9, 3.8481284837877827`*^9}, {3.8481552080184393`*^9, 
   3.8481552171034813`*^9}, {3.8481565277198668`*^9, 3.848156527864377*^9}, {
   3.848156577740213*^9, 3.848156590283084*^9}, {3.8481568089481897`*^9, 
   3.848156873274598*^9}, 3.848156924182474*^9, {3.848157035772826*^9, 
   3.848157060778984*^9}, 3.848157246198896*^9, 3.848175015400012*^9, 
   3.848294684361807*^9, {3.848338671723754*^9, 3.848338715344027*^9}, {
   3.848340207097143*^9, 3.8483402102703323`*^9}, {3.848568708990617*^9, 
   3.848568728545143*^9}, {3.850367022359873*^9, 3.8503670257169*^9}, {
   3.8564558178412933`*^9, 3.8564558180822153`*^9}, 3.8576196660309496`*^9, 
   3.8587654792887044`*^9},ExpressionUUID->"168b19e4-4b5c-40c2-b1d2-\
53c2d4642484"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", " ", "=", " ", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", "3", ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"01a12262-f2b5-40d3-9b3e-fba28cbb697b"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
  3.847907478394533*^9, 3.847907506879902*^9}, {3.847912637548072*^9, 
  3.847912638776333*^9}, {3.848068599025372*^9, 3.8480686246690063`*^9}, {
  3.848069374043377*^9, 3.848069374043436*^9}, {3.848114082173809*^9, 
  3.848114214586665*^9}, {3.84811492613971*^9, 3.8481149266411743`*^9}, {
  3.848115134367221*^9, 3.848115137535363*^9}, {3.848115278704686*^9, 
  3.848115282363799*^9}, {3.848121662987019*^9, 3.848121662987722*^9}, {
  3.848152026620182*^9, 3.848152026620302*^9}, {3.848155225547593*^9, 
  3.848155252265523*^9}, {3.848157629996615*^9, 3.848157631387588*^9}, {
  3.848157791621846*^9, 3.848157803484008*^9}, {3.848371793562111*^9, 
  3.848371811552141*^9}, {3.8486489939330063`*^9, 3.848649002515768*^9}, {
  3.84864933474517*^9, 3.8486493410409203`*^9}, {3.850367042148613*^9, 
  3.85036708191784*^9}},ExpressionUUID->"5bda3635-6928-48cf-a346-\
fc66a33b2621"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"ef7e70bf-c690-4f1a-ac02-\
4611684b43e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "46", "-"],
     TraditionalForm], "2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04508104927076497`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.010926902688829248`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0005308286644331016`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.00012866411173928963`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.001023577586464334`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.0002480983220812205`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.272945129291424`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06615739685303731`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.2828864821957486`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.068567016805057`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18494900070016054`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1916853117310102`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.24176201248010357`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.03715387555652436`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.000011567563099218737`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.042859469708730315`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0.006788628180618683`"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13512510844388342`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17509758485770352`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13777055328638876`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.16894420888068867`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.0036697394349034804`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.0045470162303710366`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.0038034006395710773`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0037412578049370575`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.1961546005698747`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.19189314395182505`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.7164969556573798`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.07629982326081827`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.10534067817865171`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"-", "0.019002433547742142`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.012891809622675464`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.38901337181703055`", ",", "0.18816717519014514`", ",", 
       "0.03194142001544852`", ",", "0.013066011317229632`", ",", 
       RowBox[{"-", "0.007355579859014414`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", "\[InvisibleSpace]", 
     "1.548344813949048`"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.848294680955193*^9, {3.8482947878739843`*^9, 3.8482948305439157`*^9}, {
   3.848295857118443*^9, 3.848295891799425*^9}, {3.848295965901235*^9, 
   3.848295971982604*^9}, {3.8483387633696747`*^9, 3.848338811708663*^9}, 
   3.848338919055953*^9, {3.848340265480259*^9, 3.848340328020687*^9}, {
   3.848340820675426*^9, 3.848340823131084*^9}, {3.8503670897616043`*^9, 
   3.850367094489066*^9}, 3.850372106432935*^9, {3.856455851527424*^9, 
   3.856455851767107*^9}, 3.8576196713374815`*^9, 
   3.8587654796492105`*^9},ExpressionUUID->"3810ef3a-251d-48dd-9d91-\
8feb31b2209d"],

Cell[TextData[Cell[BoxData[
 StyleBox[
  RowBox[{"algebra", " ", "=", " ", 
   RowBox[{
    RowBox[{"so", 
     RowBox[{"(", "3", ")"}]}], "\[CirclePlus]", 
    RowBox[{"3", "u", 
     RowBox[{"(", "1", ")"}]}]}]}],
  FontSize->
   12]],ExpressionUUID->"000789a2-a83a-40d1-a9f9-e667d48bc9b9"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.847912637548072*^9, 
   3.847912638776333*^9}, {3.848068599025372*^9, 3.8480686246690063`*^9}, {
   3.848069374043377*^9, 3.848069374043436*^9}, {3.848114934657607*^9, 
   3.848114934657786*^9}, 3.848122143674691*^9, {3.848338222316619*^9, 
   3.84833822654152*^9}, {3.8503669973632164`*^9, 3.8503669987967834`*^9}, 
   3.8503720680992393`*^9, {3.8558219737833233`*^9, 
   3.855821974027464*^9}},ExpressionUUID->"20e6d9b4-5e4f-494c-b4c4-\
74eed1e711c7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"f65e2bb4-8dc6-490f-8a28-\
c20d3a90c700"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "46", "-"],
     TraditionalForm], "3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1074695485140661`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.09392499331963163`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7990988951484265`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.6983872122503371`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.37012655178731957`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.32347892388784155`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.6242026327111657`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        "0.28911811725010295`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3298995173176413`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15280282768805445`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0.326551471292382`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.6178677973031078`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06057051751882432`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.032012336132497744`"}],
        ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.13077103870049664`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06911425919342923`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3079761460263576`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.49290633136420164`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5002744090952499`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.44835966940194666`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.7535192878525986`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.2315965726261783`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "5.902149979661022`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.6795132258403885`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.8878239779832877`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"-", "0.15340341949857672`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.11121809421970719`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "3.2575995540430034`", ",", "1.571101823785886`", ",", 
       "0.26172165097933103`", ",", "0.10900124014183464`", ",", 
       RowBox[{"-", "0.059583922185487054`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", "\[InvisibleSpace]", 
     "1.5536530379895443`"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.848294832615506*^9, 3.848294832753797*^9}, {
   3.8482966633839817`*^9, 3.848296697048215*^9}, {3.848296727847637*^9, 
   3.8482967396147547`*^9}, {3.848296797853294*^9, 3.848296800657866*^9}, {
   3.8483388321576014`*^9, 3.848338916164733*^9}, 3.84833919384901*^9, {
   3.848339231315157*^9, 3.848339231918995*^9}, 3.8483408193259172`*^9, {
   3.848343458364994*^9, 3.848343520824565*^9}, {3.848343574220952*^9, 
   3.8483436100008698`*^9}, {3.848354623060174*^9, 3.8483546264024153`*^9}, {
   3.8503671005072575`*^9, 3.850367103603038*^9}, 3.8503721141682925`*^9, {
   3.856455899527114*^9, 3.856455899965551*^9}, 3.857619676569889*^9, 
   3.858765481199071*^9},ExpressionUUID->"c0858317-12f7-4378-8c46-\
8f7adc8e327f"],

Cell[TextData[{
 Cell[BoxData[{
  RowBox[{
   StyleBox["algebra",
    FontSize->12], 
   StyleBox["=",
    FontSize->12], 
   StyleBox[" ",
    FontSize->12], 
   SubsuperscriptBox["g", "6.34", 
    RowBox[{"p", ",", 
     RowBox[{
      RowBox[{"-", "4"}], "p"}], ",", "q"}]]}], "\[IndentingNewLine]", 
  RowBox[{"p", "=", "0"}], "\[IndentingNewLine]", 
  RowBox[{"q", "=", "0"}]}],
  FontSize->12,ExpressionUUID->"7446c7bc-49ae-47c9-a3db-afaa048b0c00"],
 StyleBox[" ",
  FontSize->12]
}], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.847912637548072*^9, 
   3.847912638776333*^9}, {3.848068599025372*^9, 3.8480686246690063`*^9}, {
   3.848069374043377*^9, 3.848069374043436*^9}, {3.848114934657607*^9, 
   3.848114934657786*^9}, 3.848122143674691*^9, {3.848338222316619*^9, 
   3.84833822654152*^9}, {3.8503669973632164`*^9, 3.8503669987967834`*^9}, 
   3.8503720680992393`*^9, {3.855821766794187*^9, 3.8558217670291567`*^9}, {
   3.855826331836982*^9, 3.855826332154368*^9}, {3.856255333412504*^9, 
   3.85625534053787*^9}, {3.856256784658228*^9, 
   3.856256796137094*^9}},ExpressionUUID->"a19a5505-14c7-49e2-8269-\
aa55e63c310c"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"ac398ebe-f45a-404e-a18e-\
a8e98feb882f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "46", "-"],
     TraditionalForm], "4"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.42574762262762045`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05940356071517253`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.11424027140601262`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.21769977152033904`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19798141740085506`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.17148648884230375`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04212548074071368`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", "0.35609692101828544`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.07576849476641051`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20252749965948813`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.046817312088503954`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.016543645452623313`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.04055196983884818`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.008721777192397993`"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.07220215800420106`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "1.0612519228398538`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.09095291192650744`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"-", "0.020508694059162003`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.053925551663724695`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.4782988266326637`", ",", "0.1021342907522676`", ",", 
       "0.03482416960330021`", ",", "0.030265329886630898`", ",", 
       RowBox[{"-", "0.006667632543027478`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", "1.3004499504050704`"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8482948350030603`*^9, 3.848294835133127*^9}, {
   3.8482980117344847`*^9, 3.8482980438559723`*^9}, {3.84833891351272*^9, 
   3.848338914086097*^9}, {3.848339199904462*^9, 3.848339244478059*^9}, {
   3.848340775361998*^9, 3.848340814560961*^9}, {3.848343382953842*^9, 
   3.848343409884337*^9}, {3.848343454298292*^9, 3.848343455765614*^9}, {
   3.850367109036748*^9, 3.8503671124265537`*^9}, 3.8503721208994837`*^9, {
   3.856455973037739*^9, 3.8564559733703203`*^9}, 3.8576196816170244`*^9, 
   3.858765481558734*^9},ExpressionUUID->"5550b4ce-ed1d-4c6c-8084-\
533299578e53"],

Cell[TextData[Cell[BoxData[{
 RowBox[{
  StyleBox["algebra",
   FontSize->12], 
  StyleBox["=",
   FontSize->12], " ", 
  SubsuperscriptBox["g", "6.10", 
   RowBox[{"p", ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "p"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", "0"}]}],
 FontSize->12,ExpressionUUID->"d3fbc7fc-d961-4ad9-aec1-364fa3882e75"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.847912637548072*^9, 
   3.847912638776333*^9}, {3.848068599025372*^9, 3.8480686246690063`*^9}, {
   3.848069374043377*^9, 3.848069374043436*^9}, {3.848114934657607*^9, 
   3.848114934657786*^9}, 3.848122143674691*^9, {3.848338222316619*^9, 
   3.84833822654152*^9}, {3.8503669973632164`*^9, 3.8503669987967834`*^9}, 
   3.8503720680992393`*^9, {3.855825745322167*^9, 3.8558257873206587`*^9}, {
   3.855825855644307*^9, 3.8558258581411552`*^9}, {3.856255352868148*^9, 
   3.8562553531416616`*^9}, {3.856256809612311*^9, 
   3.856256838061866*^9}},ExpressionUUID->"b0daf406-6ecd-4adc-9bb3-\
784347dfdf56"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"a8ebbfbe-e187-41e8-bcb1-\
ce5b5d965ccf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    FormBox[
     SubsuperscriptBox["m", "46", "-"],
     TraditionalForm], "5"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.40036726443271214`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2540533086736955`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.20284791684851464`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.07293045461039768`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.045170345873225826`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22055960523071919`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "3", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014936070709763086`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2805716116814776`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09277408331093709`"}]}], ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "0.26092879703679117`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.08627897102432294`"}], 
       ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", "0.019000022360589588`"}],
        ",", 
       RowBox[{
        RowBox[{"F2", "[", 
         RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05746073370327059`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06120058610723869`"}]}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.18508560221941547`"}], ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"F4", "[", 
         RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}],
        ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.04374409346491537`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.05707046842632664`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "1.3102600674014844`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.09152438975695049`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", 
     RowBox[{"-", "0.019001095944396473`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.07280172644488356`"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"masses\.b2", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.41810005616513946`", ",", "0.16631764493570697`", ",", 
       "0.04389763452284857`", ",", "0.0285838238614799`", ",", 
       RowBox[{"-", "0.0059604283246124405`"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[Eta]", "V"], "=", "\[InvisibleSpace]", 
     "1.254754639849118`"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.848295552379589*^9, 3.8482955527211027`*^9}, {
   3.848303732828268*^9, 3.848303761767088*^9}, {3.848304064844648*^9, 
   3.848304077603138*^9}, {3.848339250267664*^9, 3.848339321803817*^9}, 
   3.84834083399373*^9, {3.848340882685958*^9, 3.848340923587936*^9}, 
   3.8483417318998537`*^9, {3.8503671180951724`*^9, 3.8503671211038675`*^9}, {
   3.850372126991335*^9, 3.8503721328376217`*^9}, {3.85645605614576*^9, 
   3.856456056429702*^9}, 3.8576196861772647`*^9, 
   3.8587654830290833`*^9},ExpressionUUID->"95e1f6a8-0b03-455d-ae39-\
474cb27171bd"],

Cell[TextData[Cell[BoxData[{
 RowBox[{
  StyleBox["algebra",
   FontSize->12], 
  StyleBox["=",
   FontSize->12], " ", 
  SubsuperscriptBox["g", "6.10", 
   RowBox[{"p", ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "p"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", "0"}]}],
 FontSize->12,ExpressionUUID->"57682a6b-f52e-48d2-9fc6-2ce0c8d7f038"]], "Text",
 CellChangeTimes->{{3.847906806394637*^9, 3.847906849675495*^9}, {
   3.847907478394533*^9, 3.847907506879902*^9}, {3.847912637548072*^9, 
   3.847912638776333*^9}, {3.848068599025372*^9, 3.8480686246690063`*^9}, {
   3.848069374043377*^9, 3.848069374043436*^9}, {3.848114934657607*^9, 
   3.848114934657786*^9}, 3.848122143674691*^9, {3.848338222316619*^9, 
   3.84833822654152*^9}, {3.8503669973632164`*^9, 3.8503669987967834`*^9}, 
   3.8503720680992393`*^9, {3.855826298346541*^9, 3.855826309390602*^9}, {
   3.8562553559412527`*^9, 3.856255356915797*^9}, {3.8562568304179573`*^9, 
   3.8562568357290363`*^9}},ExpressionUUID->"be4d05ef-c10d-433e-b8be-\
85260783641f"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.850371727872639*^9},ExpressionUUID->"0d5a42f6-af4e-40f4-860a-\
3acd5ea80435"]
},
WindowSize->{1134., 574.8},
WindowMargins->{{1.2, Automatic}, {Automatic, 0.6}},
FrontEndVersion->"12.3 pour Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"caf71e20-5edd-4314-a848-b43b43568919"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 7227, 153, 286, "Text",ExpressionUUID->"8313b2c7-6aa7-4570-8977-e0b3370cf24b"],
Cell[7630, 168, 147, 3, 48, "Input",ExpressionUUID->"deafa57a-94fe-4e28-a6f4-b5be2961fb58"],
Cell[7780, 173, 626, 10, 52, "Text",ExpressionUUID->"3d64fa33-9528-44fb-9a8f-9097790446a0"],
Cell[8409, 185, 1684, 48, 50, "Text",ExpressionUUID->"2282d003-897b-4bbd-9897-cea70f58a01f"],
Cell[10096, 235, 7376, 193, 352, "Input",ExpressionUUID->"7b93fe90-9e25-4332-b57f-a3e59c4df188"],
Cell[17475, 430, 1600, 28, 30, "Text",ExpressionUUID->"9ca70b8a-fc97-476c-8026-99f4ef7c68af"],
Cell[19078, 460, 147, 3, 48, "Input",ExpressionUUID->"90fccaab-24e4-445b-bee5-8b75e88f42cf"],
Cell[19228, 465, 1667, 49, 50, "Text",ExpressionUUID->"0502afd6-fc12-470e-bcfd-cd63092e106f"],
Cell[20898, 516, 11124, 238, 333, "Input",ExpressionUUID->"dee9807a-7027-4aee-9242-bc13346b26d8"],
Cell[32025, 756, 1801, 34, 77, "Text",ExpressionUUID->"80acde37-3ebd-4c63-bce7-9d4365f6ac26"],
Cell[33829, 792, 147, 3, 48, "Input",ExpressionUUID->"c97587b4-a8ec-4e91-a103-9135e365dca4"],
Cell[33979, 797, 1228, 24, 47, "Text",ExpressionUUID->"de58ea22-c7a8-4124-9655-9245b519c7af"],
Cell[35210, 823, 10008, 209, 295, "Input",ExpressionUUID->"7ac68fe4-117f-4390-8123-729ce4e6085c"],
Cell[45221, 1034, 1504, 25, 29, "Text",ExpressionUUID->"f4991357-6470-413d-a009-a5fd7a96c310"],
Cell[46728, 1061, 147, 3, 48, "Input",ExpressionUUID->"16c6607d-c2b8-4be8-8d1f-b5a9a8e0a310"],
Cell[46878, 1066, 9589, 203, 295, "Input",ExpressionUUID->"3342bcfc-983b-4786-86c9-29e27ad7f460"],
Cell[56470, 1271, 1541, 24, 29, "Text",ExpressionUUID->"2e63c830-b878-4e33-9e35-59f2d050297e"],
Cell[58014, 1297, 147, 3, 48, "Input",ExpressionUUID->"efbd5039-0fde-4f19-a68c-678d1c06ead7"],
Cell[58164, 1302, 9641, 200, 295, "Input",ExpressionUUID->"0902f76d-99aa-4f16-be5b-286ab6256a55"],
Cell[67808, 1504, 1035, 28, 77, "Text",ExpressionUUID->"a528b72a-007a-424f-8aae-86c841da8873"],
Cell[68846, 1534, 147, 3, 48, "Input",ExpressionUUID->"5f8a6fc4-cf1b-4f07-9b21-9310e131cea5"],
Cell[68996, 1539, 9444, 196, 295, "Input",ExpressionUUID->"fe0b0faa-b197-4153-a77e-b9a1cf84e960"],
Cell[78443, 1737, 1628, 35, 77, "Text",ExpressionUUID->"71815b7b-8d78-4d1f-b02a-d47f64f6ffd9"],
Cell[80074, 1774, 147, 3, 48, "Input",ExpressionUUID->"33aaac49-e9c6-4e97-bfb8-9360a62a844d"],
Cell[80224, 1779, 1592, 47, 50, "Text",ExpressionUUID->"21475fd0-11e7-4533-acf4-c5dc31f29be6"],
Cell[81819, 1828, 8896, 217, 352, "Input",ExpressionUUID->"434acb31-f172-4e34-9c91-daf4e56165fb"],
Cell[90718, 2047, 1552, 28, 29, "Text",ExpressionUUID->"a5d6f726-06be-43c8-8b64-d049364b3130"],
Cell[92273, 2077, 147, 3, 48, "Input",ExpressionUUID->"17a09a59-a7ab-4a60-9f11-3d72286f494a"],
Cell[92423, 2082, 8815, 212, 333, "Input",ExpressionUUID->"2cceefbc-fede-4c3e-b087-3c7b30098e65"],
Cell[101241, 2296, 1553, 28, 29, "Text",ExpressionUUID->"84064867-5c8b-4398-8224-7ae53802f993"],
Cell[102797, 2326, 147, 3, 48, "Input",ExpressionUUID->"4f7f10b4-9561-4ef3-b9d9-844f42ffe910"],
Cell[102947, 2331, 7583, 198, 371, "Input",ExpressionUUID->"4822ae81-a2ee-4e85-99af-8fa6298eadb9"],
Cell[110533, 2531, 1550, 28, 29, "Text",ExpressionUUID->"94b25d24-3c7c-4bcd-acf2-5c5812d244d9"],
Cell[112086, 2561, 147, 3, 48, "Input",ExpressionUUID->"8f2e022d-4d1d-4318-bf76-0b3e9093d05b"],
Cell[112236, 2566, 7322, 191, 352, "Input",ExpressionUUID->"6bfb19ec-3c6d-48a8-aae4-54a6cdebf38f"],
Cell[119561, 2759, 1458, 27, 29, "Text",ExpressionUUID->"35ba7ba1-a445-4468-b8a8-1c7dd62dfdec"],
Cell[121022, 2788, 147, 3, 48, "Input",ExpressionUUID->"6afacfdc-fddd-4d9c-8a46-46535cf53367"],
Cell[121172, 2793, 7345, 195, 371, "Input",ExpressionUUID->"893ed7b4-0838-4eb7-98be-2a93462aa4a7"],
Cell[128520, 2990, 1581, 28, 29, "Text",ExpressionUUID->"7f56ab62-bb07-4ba5-9964-184351abe954"],
Cell[130104, 3020, 147, 3, 48, "Input",ExpressionUUID->"e2e5e025-882b-4667-bebb-d1908222500f"],
Cell[130254, 3025, 1627, 48, 50, "Text",ExpressionUUID->"652baf0e-b2f0-44ad-8c12-c98f1b8705de"],
Cell[131884, 3075, 10199, 237, 371, "Input",ExpressionUUID->"4bdbee85-d443-4bb1-b8c7-5559ccddb774"],
Cell[142086, 3314, 1607, 29, 29, "Text",ExpressionUUID->"9be228c7-3e67-4620-970f-68052d151250"],
Cell[143696, 3345, 147, 3, 48, "Input",ExpressionUUID->"5530d63f-157d-4670-9033-969ee665727d"],
Cell[143846, 3350, 10231, 239, 409, "Input",ExpressionUUID->"fa583c49-d751-425e-871a-04c0be559324"],
Cell[154080, 3591, 1649, 29, 29, "Text",ExpressionUUID->"297a915e-0c24-414e-a859-5e7fd09429e9"],
Cell[155732, 3622, 147, 3, 48, "Input",ExpressionUUID->"933b0776-20c6-48cd-a776-e4e286aff34f"],
Cell[155882, 3627, 10217, 234, 371, "Input",ExpressionUUID->"dbe978ac-232c-42e6-9525-4b26757e065d"],
Cell[166102, 3863, 1583, 27, 29, "Text",ExpressionUUID->"b7c295bf-fa7c-4c2c-b420-02760bf54125"],
Cell[167688, 3892, 147, 3, 48, "Input",ExpressionUUID->"0f130115-93f2-404f-935b-78b73f130309"],
Cell[167838, 3897, 10075, 227, 352, "Input",ExpressionUUID->"d81101b5-e09a-4a3d-8abb-cfd78e8312c2"],
Cell[177916, 4126, 1780, 29, 29, "Text",ExpressionUUID->"c3980d51-81ee-46ee-a09f-c82defcd5d23"],
Cell[179699, 4157, 147, 3, 48, "Input",ExpressionUUID->"66a68fdc-223e-4f22-938d-2a5c3260e1e6"],
Cell[179849, 4162, 10226, 237, 371, "Input",ExpressionUUID->"861b9b67-df6c-44b7-b131-041dd538a4f1"],
Cell[190078, 4401, 1609, 29, 29, "Text",ExpressionUUID->"976798e7-6e12-4cce-8bf5-39615f3918c4"],
Cell[191690, 4432, 147, 3, 48, "Input",ExpressionUUID->"6ff4a229-f439-45f3-8ae2-e7dd617e82e4"],
Cell[191840, 4437, 1718, 50, 50, "Text",ExpressionUUID->"e5c95e7c-095c-4c4e-9d60-af2c24d22421"],
Cell[193561, 4489, 8638, 226, 428, "Input",ExpressionUUID->"7474906a-0651-4955-aaf9-80fb608b5736"],
Cell[202202, 4717, 1567, 26, 29, "Text",ExpressionUUID->"dc41bda8-ec3e-43dd-afe6-1d5998bcb26f"],
Cell[203772, 4745, 147, 3, 48, "Input",ExpressionUUID->"3465fcd3-78de-4917-bf9d-0bec2dce702c"],
Cell[203922, 4750, 8498, 223, 428, "Input",ExpressionUUID->"7b1f14b8-9c58-4d08-bae0-c6286f20ee2a"],
Cell[212423, 4975, 1732, 31, 29, "Text",ExpressionUUID->"afdfc39e-e1d6-4007-85f0-b05cb68e39c9"],
Cell[214158, 5008, 147, 3, 48, "Input",ExpressionUUID->"9dfbe0f6-abcb-4b8a-8ea5-151ce6062c90"],
Cell[214308, 5013, 8170, 218, 409, "Input",ExpressionUUID->"d15db2d5-4095-4e99-8144-ef43e1412de7"],
Cell[222481, 5233, 1732, 31, 29, "Text",ExpressionUUID->"79fe0403-1b2e-4f71-8304-9a444d6bac90"],
Cell[224216, 5266, 147, 3, 48, "Input",ExpressionUUID->"8f4704a6-5b2a-4a92-92f4-0a390874e899"],
Cell[224366, 5271, 8481, 223, 409, "Input",ExpressionUUID->"24f636a4-baf3-45df-85f0-e3419b55a012"],
Cell[232850, 5496, 1732, 31, 29, "Text",ExpressionUUID->"41e1c0d4-a6be-4b7b-b294-7da5ae304215"],
Cell[234585, 5529, 147, 3, 48, "Input",ExpressionUUID->"cb46d15a-ea2e-4163-9a6d-50d6e2fde972"],
Cell[234735, 5534, 1499, 38, 50, "Text",ExpressionUUID->"878074c2-0806-44d6-aa79-6f4e530165e1"],
Cell[236237, 5574, 5604, 150, 295, "Input",ExpressionUUID->"51402782-7a8c-42cb-b669-68b6764a1ccb"],
Cell[241844, 5726, 1755, 31, 29, "Text",ExpressionUUID->"81037b8d-7ddd-48ee-be56-58e4df24a030"],
Cell[243602, 5759, 147, 3, 48, "Input",ExpressionUUID->"8fd5b3e4-349a-4f17-b4bd-34d0aa61a6a4"],
Cell[243752, 5764, 5622, 148, 314, "Input",ExpressionUUID->"30f816f3-cfc6-4dd1-aec5-57a0cd7f1c42"],
Cell[249377, 5914, 1732, 31, 29, "Text",ExpressionUUID->"6feee4e8-2c77-4adf-881e-6cabfd30e65e"],
Cell[251112, 5947, 147, 3, 48, "Input",ExpressionUUID->"e1f60a07-d1ef-4c19-b2d3-4782d0f8b7d6"],
Cell[251262, 5952, 5367, 143, 295, "Input",ExpressionUUID->"b750c2bd-2fb9-4197-b97a-14292f1425e2"],
Cell[256632, 6097, 2134, 40, 77, "Text",ExpressionUUID->"1a41e3ab-a69a-46a4-b97b-f4c6a0e883f3"],
Cell[258769, 6139, 147, 3, 48, "Input",ExpressionUUID->"dc70b487-4031-40fc-8741-6bd6350b4756"],
Cell[258919, 6144, 5463, 145, 333, "Input",ExpressionUUID->"1651d18a-4f6e-44b4-9872-df8264513095"],
Cell[264385, 6291, 2133, 40, 77, "Text",ExpressionUUID->"7c8ed456-7960-40d0-a5a6-7943493fa842"],
Cell[266521, 6333, 147, 3, 48, "Input",ExpressionUUID->"3b18c4d1-ed9c-4467-a889-14c530a6dc31"],
Cell[266671, 6338, 5408, 144, 295, "Input",ExpressionUUID->"f72228a4-7863-4282-97e6-5276b371bdac"],
Cell[272082, 6484, 2011, 37, 77, "Text",ExpressionUUID->"27df9bc1-0a8e-49d8-8edb-795db71bd346"],
Cell[274096, 6523, 147, 3, 48, "Input",ExpressionUUID->"a93d4e35-40fd-44c5-8189-dc866afb391f"],
Cell[274246, 6528, 5363, 141, 295, "Input",ExpressionUUID->"1c420cac-dffa-4b4c-a994-d3dc073c2f74"],
Cell[279612, 6671, 2010, 37, 77, "Text",ExpressionUUID->"0eed2068-7b81-4bbf-8e4f-7e0940698a6c"],
Cell[281625, 6710, 147, 3, 48, "Input",ExpressionUUID->"d142d154-1010-4343-be9d-9ad31f71f6e2"],
Cell[281775, 6715, 5596, 149, 314, "Input",ExpressionUUID->"10ec23db-c7d8-4ba8-a169-65033d5fb5d6"],
Cell[287374, 6866, 1732, 31, 29, "Text",ExpressionUUID->"bdab1c28-388d-4472-9432-41a9f7598cf6"],
Cell[289109, 6899, 147, 3, 48, "Input",ExpressionUUID->"0c9ff54f-a15f-4965-9e8e-a65efc99e101"],
Cell[289259, 6904, 5584, 148, 295, "Input",ExpressionUUID->"82b77bec-4db5-4ccb-bea0-01d737723363"],
Cell[294846, 7054, 1977, 38, 30, "Text",ExpressionUUID->"dff113dd-fa94-4e8f-8ef1-50d48089fbf3"],
Cell[296826, 7094, 147, 3, 48, "Input",ExpressionUUID->"0aecc735-6b7b-4c03-b6f4-ba42af85862d"],
Cell[296976, 7099, 5458, 147, 295, "Input",ExpressionUUID->"2a5c0ba0-1662-4d94-8a8f-7986dc1b7186"],
Cell[302437, 7248, 1954, 37, 30, "Text",ExpressionUUID->"11d69306-b4de-416d-a823-b1bdcfbdf59a"],
Cell[304394, 7287, 147, 3, 48, "Input",ExpressionUUID->"4bc4f0ce-0d46-44fd-b06b-633eee3e7f9c"],
Cell[304544, 7292, 5501, 146, 295, "Input",ExpressionUUID->"6546ae38-91bc-407b-a7d7-8f8bad436c8d"],
Cell[310048, 7440, 1954, 37, 30, "Text",ExpressionUUID->"955644a8-0502-4d03-9dcc-28172d400df7"],
Cell[312005, 7479, 147, 3, 48, "Input",ExpressionUUID->"ea731d09-cd5e-4c0a-8e6e-bc3282c39f3a"],
Cell[312155, 7484, 5414, 146, 295, "Input",ExpressionUUID->"2d760347-c45e-4dac-8f27-47441ab171a7"],
Cell[317572, 7632, 1924, 33, 30, "Text",ExpressionUUID->"ea15eb1c-de97-4a3a-b7a8-a509fae3ac57"],
Cell[319499, 7667, 147, 3, 48, "Input",ExpressionUUID->"81fb2f7c-ddaf-49d6-8ae8-c744551cf2f1"],
Cell[319649, 7672, 5623, 149, 314, "Input",ExpressionUUID->"ebf613c2-0084-47fa-81ce-875a6f054290"],
Cell[325275, 7823, 1835, 32, 29, "Text",ExpressionUUID->"7130e0fa-4020-4dc8-9205-a7a6f5823d20"],
Cell[327113, 7857, 147, 3, 48, "Input",ExpressionUUID->"5290a4bd-c347-46fc-a755-e44f0e3347ab"],
Cell[327263, 7862, 1572, 40, 50, "Text",ExpressionUUID->"3d20276a-ef64-4f66-b0d8-da592b2a6110"],
Cell[328838, 7904, 5279, 139, 276, "Input",ExpressionUUID->"d880b80d-e707-4306-8b56-6a05964f6751"],
Cell[334120, 8045, 1848, 29, 30, "Text",ExpressionUUID->"1a198760-73ab-4dbc-b4cb-6204b49b9ff4"],
Cell[335971, 8076, 147, 3, 48, "Input",ExpressionUUID->"a1fb6a08-99bc-434d-bba3-7cfa8a0f5490"],
Cell[336121, 8081, 430, 7, 52, "Text",ExpressionUUID->"d8c27d9e-b5d2-4ef3-8938-335d7262a385"],
Cell[336554, 8090, 1310, 31, 51, "Text",ExpressionUUID->"d2bfde9f-81d0-4201-ae20-c5f7c62d3fdb"],
Cell[337867, 8123, 6258, 166, 333, "Input",ExpressionUUID->"44d0a94e-21dd-490a-8bc8-f8e330de9918"],
Cell[344128, 8291, 1862, 32, 29, "Text",ExpressionUUID->"2f1b7599-f47f-44b5-911f-0e06044205e9"],
Cell[345993, 8325, 147, 3, 48, "Input",ExpressionUUID->"36203093-8688-402c-ac6a-9a99b37ab370"],
Cell[346143, 8330, 5631, 149, 257, "Input",ExpressionUUID->"dfc001fe-efed-43c9-bc28-75ab7bd78fc8"],
Cell[351777, 8481, 2155, 38, 77, "Text",ExpressionUUID->"7ac22816-86a2-4740-a5d8-ca8b1feeb04b"],
Cell[353935, 8521, 147, 3, 48, "Input",ExpressionUUID->"2a745af7-1b08-4401-bcf9-07a85486cd65"],
Cell[354085, 8526, 5601, 147, 276, "Input",ExpressionUUID->"c9f31694-1db1-4583-a303-2e851003c711"],
Cell[359689, 8675, 2125, 38, 77, "Text",ExpressionUUID->"7719d805-db83-4d8d-87d5-e3f9841c6efe"],
Cell[361817, 8715, 147, 3, 48, "Input",ExpressionUUID->"06f3c17e-c121-4866-81f4-8d16d89dc65b"],
Cell[361967, 8720, 5577, 146, 257, "Input",ExpressionUUID->"8ff4f488-f1dc-43c5-b2f1-1721a2a9a469"],
Cell[367547, 8868, 2400, 48, 77, "Text",ExpressionUUID->"7e630281-2da2-4f46-8535-03bcef507e6f"],
Cell[369950, 8918, 147, 3, 48, "Input",ExpressionUUID->"779a92eb-44b2-4d5f-9ad7-b53032e3e440"],
Cell[370100, 8923, 1638, 48, 50, "Text",ExpressionUUID->"f365dae4-a186-4efc-b67c-ab7fbefe6562"],
Cell[371741, 8973, 6677, 176, 295, "Input",ExpressionUUID->"cb3e223b-f25d-4ab1-b8bd-5d3ebeaace37"],
Cell[378421, 9151, 1907, 33, 29, "Text",ExpressionUUID->"5762dc0b-fb76-4182-91de-254687a32a68"],
Cell[380331, 9186, 147, 3, 48, "Input",ExpressionUUID->"64719350-5596-42b1-8929-a2f027159549"],
Cell[380481, 9191, 6539, 172, 276, "Input",ExpressionUUID->"2eab81d9-502f-4373-b6b0-b9b628f72a0a"],
Cell[387023, 9365, 2336, 39, 66, "Text",ExpressionUUID->"04a31348-a181-4e3e-9b88-458cd4ece05c"],
Cell[389362, 9406, 147, 3, 48, "Input",ExpressionUUID->"6631c085-0750-4d3e-94c6-6ca5c6600d64"],
Cell[389512, 9411, 1258, 30, 51, "Text",ExpressionUUID->"df73e419-9295-4a71-8530-f42119559be1"],
Cell[390773, 9443, 5459, 139, 257, "Input",ExpressionUUID->"40793528-eafb-4148-b8ac-24110b3da028"],
Cell[396235, 9584, 1324, 30, 77, "Text",ExpressionUUID->"335dd62e-0ec6-495d-b0bb-61358e13ca90"],
Cell[397562, 9616, 147, 3, 48, "Input",ExpressionUUID->"17a6ad08-6fe7-4bd6-aed4-ba24b0319219"],
Cell[397712, 9621, 5390, 137, 257, "Input",ExpressionUUID->"3d9b6c5d-7da4-4058-aa9a-4b21623cbe2b"],
Cell[403105, 9760, 986, 25, 77, "Text",ExpressionUUID->"280f549d-4d54-4f38-b248-84e2c9896a52"],
Cell[404094, 9787, 147, 3, 48, "Input",ExpressionUUID->"7efa28c0-5c08-4efa-95ec-08c5933a0082"],
Cell[404244, 9792, 5280, 137, 238, "Input",ExpressionUUID->"7df035a4-03c5-41d0-aeb4-59d800133cb2"],
Cell[409527, 9931, 912, 23, 77, "Text",ExpressionUUID->"7d87306d-2277-4d2d-87cb-891fc38de50f"],
Cell[410442, 9956, 147, 3, 48, "Input",ExpressionUUID->"32032fec-d79b-47fa-88f3-bc1266313d5c"],
Cell[410592, 9961, 5270, 136, 238, "Input",ExpressionUUID->"b7e7d5a8-4f5a-4cd8-9fdc-afafe646209d"],
Cell[415865, 10099, 602, 14, 30, "Text",ExpressionUUID->"9a26fd51-0e3c-4d56-9012-de9298995d33"],
Cell[416470, 10115, 147, 3, 48, "Input",ExpressionUUID->"fc216609-630e-46f7-a08c-7fbcab39b577"],
Cell[416620, 10120, 5306, 137, 257, "Input",ExpressionUUID->"b5b3e7ff-d613-45b5-b6b7-271687e2c88a"],
Cell[421929, 10259, 887, 22, 77, "Text",ExpressionUUID->"3024ed9a-2acc-4e21-9570-a14430967a7f"],
Cell[422819, 10283, 147, 3, 48, "Input",ExpressionUUID->"d69d223d-0ea4-490f-8cad-55ebc77e594a"],
Cell[422969, 10288, 5087, 133, 238, "Input",ExpressionUUID->"5fbfa55c-fc47-404d-b7da-0cef1be368ea"],
Cell[428059, 10423, 1401, 27, 84, "Text",ExpressionUUID->"91152312-ca94-4b36-82b1-e07545b01e47"],
Cell[429463, 10452, 147, 3, 48, "Input",ExpressionUUID->"7b79ca64-e9df-4411-99de-5e41713fe012"],
Cell[429613, 10457, 371, 6, 52, "Text",ExpressionUUID->"adb19d0e-a970-4e5a-b152-3e6274e64456"],
Cell[429987, 10465, 1383, 29, 50, "Text",ExpressionUUID->"f9f00a40-2fa5-4bdc-ac85-e507729068d9"],
Cell[431373, 10496, 7521, 202, 390, "Input",ExpressionUUID->"c84c1953-6f2d-4109-ad4f-0533a8f565d3"],
Cell[438897, 10700, 1976, 37, 30, "Text",ExpressionUUID->"7d90c461-0916-4c45-adf8-435614f26471"],
Cell[440876, 10739, 147, 3, 48, "Input",ExpressionUUID->"1450b318-3865-4776-9e62-f494c63a750f"],
Cell[441026, 10744, 7217, 193, 352, "Input",ExpressionUUID->"835345ed-ac98-42ca-a0fe-d35cf6cd0edd"],
Cell[448246, 10939, 1894, 30, 30, "Text",ExpressionUUID->"d90aa9bd-1d88-4d12-9cb5-b3c4a38ab000"],
Cell[450143, 10971, 147, 3, 48, "Input",ExpressionUUID->"83c98a8e-5919-4cb4-99ea-b99fa0c0372c"],
Cell[450293, 10976, 6991, 187, 333, "Input",ExpressionUUID->"3ab346d0-2b86-475a-be82-59a3abeb06ea"],
Cell[457287, 11165, 1892, 30, 30, "Text",ExpressionUUID->"f6aa83e8-918b-46fb-8a64-9fa28449fa7a"],
Cell[459182, 11197, 147, 3, 48, "Input",ExpressionUUID->"9ce94f38-4acd-48dc-a86c-b76effadf696"],
Cell[459332, 11202, 6747, 179, 314, "Input",ExpressionUUID->"60f65e82-d3ba-4d3b-abcd-d32d60eb40dd"],
Cell[466082, 11383, 1916, 30, 30, "Text",ExpressionUUID->"40b64b11-f64d-46c4-bc55-e8a76d7ff99f"],
Cell[468001, 11415, 147, 3, 48, "Input",ExpressionUUID->"c00b5505-06bd-4706-ab07-50ada7e48fbd"],
Cell[468151, 11420, 1454, 32, 50, "Text",ExpressionUUID->"8aad0a08-0627-4d9b-a4b2-b6f9e91f8e52"],
Cell[469608, 11454, 7911, 197, 352, "Input",ExpressionUUID->"168b19e4-4b5c-40c2-b1d2-53c2d4642484"],
Cell[477522, 11653, 1248, 23, 29, "Text",ExpressionUUID->"5bda3635-6928-48cf-a346-fc66a33b2621"],
Cell[478773, 11678, 147, 3, 48, "Input",ExpressionUUID->"ef7e70bf-c690-4f1a-ac02-4611684b43e9"],
Cell[478923, 11683, 7180, 187, 352, "Input",ExpressionUUID->"3810ef3a-251d-48dd-9d91-8feb31b2209d"],
Cell[486106, 11872, 874, 18, 29, "Text",ExpressionUUID->"20e6d9b4-5e4f-494c-b4c4-74eed1e711c7"],
Cell[486983, 11892, 147, 3, 48, "Input",ExpressionUUID->"f65e2bb4-8dc6-490f-8a28-c20d3a90c700"],
Cell[487133, 11897, 7110, 183, 314, "Input",ExpressionUUID->"c0858317-12f7-4378-8c46-8f7adc8e327f"],
Cell[494246, 12082, 1215, 29, 68, "Text",ExpressionUUID->"a19a5505-14c7-49e2-8269-aa55e63c310c"],
Cell[495464, 12113, 147, 3, 48, "Input",ExpressionUUID->"ac398ebe-f45a-404e-a18e-a8e98feb882f"],
Cell[495614, 12118, 6720, 176, 295, "Input",ExpressionUUID->"5550b4ce-ed1d-4c6c-8084-533299578e53"],
Cell[502337, 12296, 1104, 23, 60, "Text",ExpressionUUID->"b0daf406-6ecd-4adc-9bb3-784347dfdf56"],
Cell[503444, 12321, 147, 3, 48, "Input",ExpressionUUID->"a8ebbfbe-e187-41e8-bcb1-ce5b5d965ccf"],
Cell[503594, 12326, 6791, 177, 295, "Input",ExpressionUUID->"95e1f6a8-0b03-455d-ae39-474cb27171bd"],
Cell[510388, 12505, 1054, 22, 60, "Text",ExpressionUUID->"be4d05ef-c10d-433e-b8be-85260783641f"],
Cell[511445, 12529, 147, 3, 48, "Input",ExpressionUUID->"0d5a42f6-af4e-40f4-860a-3acd5ea80435"]
}
]
*)


